The Stratification of Rigidity

We show that a master integrand basis exists for all planar, two-loop amplitudes in massless four-dimensional theories which is fully stratified by rigidity -- with each integrand being either pure and strictly polylogarithmic or (pure and) strictly elliptic-polylogarithmic, with each of the later involving a single elliptic curve. Such integrands can be said to have definite rigidity.

==> anc/box_triangle_master_integrands_tools.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Details for a prescriptive master integrand basis of definite rigidity for box-triangle integrands
    "The Stratification of Rigidity"
       by Jacob L. Bourjaily and Nikhil Kalyanapuram
               [arXiv:2206.nnnnn].                                                                
                                  
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


(*Basic tools*)
labelList={A1,a1,A2,a2,A3,a3,B1,b1,B2,b2,X,x};
nice[exprn_]:=Block[{graphicsProtect=(Thread[Rule[#,Symbol["gr"<>ToString[#]]&/@Range[Length[#]]]]&@DeleteDuplicates[Cases[exprn,_Graphics,{0,\[Infinity]}]]),diLogRule={Li[x_]:>Subscript[Style["Li",FontFamily->"Times"],2][x],log[x_]:>Style["log",FontFamily->"Times"][x]},integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},ampRule={treeAmp[n_,k_]:>Subsuperscript[Style["A",FontFamily->"Times",FontSize->36,Italic],Style[n,FontFamily->"Times",FontSize->26],Row[Style[#,FontFamily->"Times",FontSize->24]&/@{"(",k,")"}]]},kermitRule={},powerRule={power[x_,1/2]:>Sqrt[x],power[x_,2]:>Power[x,2]},loopVariableNameRule={ell[1]->Subscript["\[ScriptL]",1],ell[2]->Subscript["\[ScriptL]",2]},loopLineRule={},shiftRule={cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}]:>Subscript[OverHat[a],3],shift[{a1,A1},\[Alpha]]:>Subscript[OverHat[a],1],cap[{bi[X]},{bi[b2],shift[{b1,B1},\[Beta]]}]:>Subscript[OverHat[x],3],shift[{b1,B1},\[Beta]]:>Subscript[OverHat[b],1],shift[x_,y_]:>Row[Flatten@{"Q[",Riffle[x,","],"]"}]},capRule={cap[x_,y_,z___]:>Row[Flatten[List[If[Length[x]>=1,{Magnify["(",1.2],x,Magnify[")",1.2]},x],"\[Intersection]",If[Length[y]>=1,{Magnify["(",1.2],y,Magnify[")",1.2]},y]]]]},bracketRule={ab[x__]:>Row[{Magnify["\[LeftAngleBracket]",1.3],x,Magnify["\[RightAngleBracket]",1.3]}],sb[x__]:>Row[{"[",x,"]"}],asb[x_,y_,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Riffle[y,"+"],")|",z,"]"}]],m[x__]:>Row[{"(",x,")"}]},subscriptRule={head_[q_Integer]:>If[Length[Variables[head[q]]]>0&&(Head[head]===Symbol),Subscript[head,q],head[q]]},ruleRule=({ruleList:{_Rule..}:>Block[{ruleRows=(If[Head[ruleList[[1]]]===List,#,#]&@{ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}})},Column[(Row[((#)/.({}->"")),Alignment->Left])&/@Transpose@Partition[Flatten[ruleRows,1],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],1,{{}}]]]}),biRule={bi[A_,a_]:>Sequence@@({A,a}/.bi[q_]:>Row[{"(",Style[(q/.{x->X}),Darker[Blue]],")"}]),bi[a_]:>Row[{"(",Style[(a/.{x->X}),Darker[Blue]],")"}]},matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]}},Replace[Fold[Replace[#1,#2,{0,\[Infinity]}]&,(exprn/.shiftRule),{graphicsProtect,integerPaddingRule,loopLineRule,diLogRule,loopVariableNameRule,capRule,subscriptRule,bracketRule,ampRule,kermitRule,powerRule,powerRule,biRule,ruleRule,Reverse/@graphicsProtect}],matrixRule,{0,1}]];

expandBiTwistors=(RuleDelayed[#1,Sequence@@#2]&@@@Transpose[{bi/@{a1,a2,a3,b1,b2,X,ell[1],ell[2]},Partition[{A1,a1,A2,a2,A3,a3,B1,b1,B2,b2,X,x,A,B,C,D},2]}]);
evaluate[exprn_]:=Block[{wExprn,rules,rootRules=(rootRules//.expandBiTwistors)},ClearAll[ab,cap,power,Li,log];wExprn=ReleaseHold[exprn]//.expandBiTwistors;wExprn=(wExprn/.rootRules);ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y) . ((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];ab[x___,bi[y_,z_],w___]:=ab[x,y,z,w];wExprn=wExprn;ab[x__]:=ab[x]=Det[Zs[[{x}/.Join[Thread[Rule[labelList,Range[12]]],{X1->-6,X2->-5,A->-4,B->-3,C->-2,D->-1}]]]];Li[x_]:=Li[x]=PolyLog[2,x];log[x_]:=log[x]=Log[x];wExprn=wExprn;wExprn=((wExprn/.power[x_,1/2]:>power[Simplify[x],1/2])//.{power[power[x_,2],1/2]:>x}//.{power[power[x_,2]/power[y_,2],1/2]:>x/y});power[x_,y_]:=Power[x,y];wExprn=wExprn;ClearAll[ab,cap,Li,power,log];wExprn];SetAttributes[evaluate,HoldFirst];




randomPositiveKinematics[n_:10]:=(Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+12,1}],3];resetNumerics;Zs=Transpose[Inverse[Transpose@Zs[[{1,2,3,4}]]] . Transpose[Zs]][[5;;-1]];);
showTwistors:=(Row[{Grid[Prepend[Transpose[Zs[[1;;Length[labelList]-2]]],Subscript[z,#]&/@labelList[[1;;-3]]],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-6;;-5]]],{"X","x"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-4;;-3]]],{Subsuperscript["\[ScriptL]","A",1],Subsuperscript["\[ScriptL]","B",1]}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-2;;-1]]],{Subsuperscript["\[ScriptL]","C",2],Subsuperscript["\[ScriptL]","D",2]}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}]},Spacer[10]]);
useReferenceTwistors:=(Zs={{1,1,1,1},{1,2,3,4},{1,3,6,10},{1,4,10,20},{1,5,15,35},{1,6,21,56},{1,7,28,84},{1,8,36,120},{1,9,45,165},{1,10,55,220},{1,11,66,286},{1,12,78,364},{1,13,91,455},{1,14,105,560},{2,29,225,1240},{1,16,136,816},{2,33,289,1785},{1,18,171,1140}};
resetNumerics;);


propList={ab[bi[ell[1]],bi[a1]],ab[bi[ell[1]],bi[a2]],ab[bi[ell[1]],bi[a3]],ab[bi[ell[2]],bi[b1]],ab[bi[ell[2]],bi[b2]],ab[bi[ell[2]],bi[X]],ab[bi[ell[1]],bi[X]]};

contactTermIntegrandNumeratorList={
\[CapitalDelta]1 ab[bi[ell[1]],bi[a1]],
\[CapitalDelta]2 ab[bi[ell[1]],bi[a2]],
\[CapitalDelta]3 ab[bi[ell[1]],bi[a3]]};

rootRules={
\[CapitalDelta]->power[-((4 ab[bi[a1],bi[a2]] ab[bi[a1],bi[X]] ab[bi[a2],bi[a3]] ab[bi[a3],bi[X]])/(ab[bi[a1],bi[a3]]^2 ab[bi[a2],bi[X]]^2))+power[1-(ab[bi[a1],bi[X]] ab[bi[a2],bi[a3]]+ab[bi[a1],bi[a2]] ab[bi[a3],bi[X]])/(ab[bi[a1],bi[a3]] ab[bi[a2],bi[X]]),2],1/2],
\[CapitalDelta]1->\[Sqrt]((ab[cap[{x,bi[a2]},{bi[a3]}],cap[{bi[b1]},{bi[b2],X}],bi[X]]+ab[cap[{X,bi[a2]},{bi[a3]}],cap[{bi[b1]},{bi[b2],x}],bi[X]])^2-4 ab[cap[{x,bi[a2]},{bi[a3]}],cap[{bi[b1]},{bi[b2],x}],bi[X]] ab[cap[{X,bi[a2]},{bi[a3]}],cap[{bi[b1]},{bi[b2],X}],bi[X]]),
\[CapitalDelta]2->\[Sqrt]((ab[cap[{x,bi[a1]},{bi[a3]}],cap[{bi[b1]},{bi[b2],X}],bi[X]]+ab[cap[{X,bi[a1]},{bi[a3]}],cap[{bi[b1]},{bi[b2],x}],bi[X]])^2-4 ab[cap[{x,bi[a1]},{bi[a3]}],cap[{bi[b1]},{bi[b2],x}],bi[X]] ab[cap[{X,bi[a1]},{bi[a3]}],cap[{bi[b1]},{bi[b2],X}],bi[X]]),
\[CapitalDelta]3->\[Sqrt]((ab[cap[{x,bi[a1]},{bi[a2]}],cap[{bi[b1]},{bi[b2],X}],bi[X]]+ab[cap[{X,bi[a1]},{bi[a2]}],cap[{bi[b1]},{bi[b2],x}],bi[X]])^2-4 ab[cap[{x,bi[a1]},{bi[a2]}],cap[{bi[b1]},{bi[b2],x}],bi[X]] ab[cap[{X,bi[a1]},{bi[a2]}],cap[{bi[b1]},{bi[b2],X}],bi[X]])};

topLevelIntegrandNumeratorList0={
ab[bi[ell[1]],bi[X]],
1/6 (-ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[a1],a3},{cap[{A3,bi[a2]},{bi[X]}],bi[b1]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[a1]},{bi[a2]}],bi[b1]},{bi[X]}]])+ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[a1],a3},{cap[{A3,bi[a2]},{bi[X]}],bi[b2]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[a1]},{bi[a2]}],bi[b2]},{bi[X]}]])+ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[a1],a3},{cap[{A3,bi[X]},{bi[a2]}],bi[b1]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[a1]},{bi[X]}],bi[b1]},{bi[a2]}]])-ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[a1],a3},{cap[{A3,bi[X]},{bi[a2]}],bi[b2]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[a1]},{bi[X]}],bi[b2]},{bi[a2]}]])+ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[a2],a3},{cap[{A3,bi[a1]},{bi[X]}],bi[b1]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[a2]},{bi[a1]}],bi[b1]},{bi[X]}]])-ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[a2],a3},{cap[{A3,bi[a1]},{bi[X]}],bi[b2]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[a2]},{bi[a1]}],bi[b2]},{bi[X]}]])-ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[a2],a3},{cap[{A3,bi[X]},{bi[a1]}],bi[b1]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[a2]},{bi[X]}],bi[b1]},{bi[a1]}]])+ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[a2],a3},{cap[{A3,bi[X]},{bi[a1]}],bi[b2]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[a2]},{bi[X]}],bi[b2]},{bi[a1]}]])-ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[X],a3},{cap[{A3,bi[a1]},{bi[a2]}],bi[b1]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[X]},{bi[a1]}],bi[b1]},{bi[a2]}]])+ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[X],a3},{cap[{A3,bi[a1]},{bi[a2]}],bi[b2]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[X]},{bi[a1]}],bi[b2]},{bi[a2]}]])+ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[X],a3},{cap[{A3,bi[a2]},{bi[a1]}],bi[b1]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[X]},{bi[a2]}],bi[b1]},{bi[a1]}]])-ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[X],a3},{cap[{A3,bi[a2]},{bi[a1]}],bi[b2]}]]-ab[bi[ell[1]],a3,cap[{cap[{A3,bi[X]},{bi[a2]}],bi[b2]},{bi[a1]}]])+ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[a1],A3},{cap[{a3,bi[a2]},{bi[X]}],bi[b1]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[a1]},{bi[a2]}],bi[b1]},{bi[X]}]])-ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[a1],A3},{cap[{a3,bi[a2]},{bi[X]}],bi[b2]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[a1]},{bi[a2]}],bi[b2]},{bi[X]}]])-ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[a1],A3},{cap[{a3,bi[X]},{bi[a2]}],bi[b1]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[a1]},{bi[X]}],bi[b1]},{bi[a2]}]])+ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[a1],A3},{cap[{a3,bi[X]},{bi[a2]}],bi[b2]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[a1]},{bi[X]}],bi[b2]},{bi[a2]}]])-ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[a2],A3},{cap[{a3,bi[a1]},{bi[X]}],bi[b1]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[a2]},{bi[a1]}],bi[b1]},{bi[X]}]])+ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[a2],A3},{cap[{a3,bi[a1]},{bi[X]}],bi[b2]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[a2]},{bi[a1]}],bi[b2]},{bi[X]}]])+ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[a2],A3},{cap[{a3,bi[X]},{bi[a1]}],bi[b1]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[a2]},{bi[X]}],bi[b1]},{bi[a1]}]])-ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[a2],A3},{cap[{a3,bi[X]},{bi[a1]}],bi[b2]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[a2]},{bi[X]}],bi[b2]},{bi[a1]}]])+ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[X],A3},{cap[{a3,bi[a1]},{bi[a2]}],bi[b1]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[X]},{bi[a1]}],bi[b1]},{bi[a2]}]])-ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[X],A3},{cap[{a3,bi[a1]},{bi[a2]}],bi[b2]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[X]},{bi[a1]}],bi[b2]},{bi[a2]}]])-ab[bi[b2],bi[X]] (ab[bi[ell[1]],cap[{bi[X],A3},{cap[{a3,bi[a2]},{bi[a1]}],bi[b1]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[X]},{bi[a2]}],bi[b1]},{bi[a1]}]])+ab[bi[b1],bi[X]] (ab[bi[ell[1]],cap[{bi[X],A3},{cap[{a3,bi[a2]},{bi[a1]}],bi[b2]}]]-ab[bi[ell[1]],A3,cap[{cap[{a3,bi[X]},{bi[a2]}],bi[b2]},{bi[a1]}]])),
\[CapitalDelta] ab[bi[a1],bi[a3]] ab[bi[a2],bi[X]] (ab[bi[b2],bi[X]] ab[bi[ell[1]],bi[b1]]-ab[bi[b1],bi[X]] ab[bi[ell[1]],bi[b2]])};

topLevelIntegrandNumeratorCorrections={
0,
1/6 ab[bi[ell[1]],bi[X]] (1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a1]},{bi[a2],A1}],cap[{bi[a3]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a1]},{bi[a2],A1}],cap[{bi[a3]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a1]},{bi[a2],A1}],cap[{bi[X]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a1]},{bi[a2],A1}],cap[{bi[X]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a1]},{bi[a3],A1}],cap[{bi[a2]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a1]},{bi[a3],A1}],cap[{bi[a2]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])+1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a1]},{bi[a3],A1}],cap[{bi[X]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a1]},{bi[a3],A1}],cap[{bi[X]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])+1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a1]},{bi[X],A1}],cap[{bi[a2]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a1]},{bi[X],A1}],cap[{bi[a2]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a1]},{bi[X],A1}],cap[{bi[a3]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a1]},{bi[X],A1}],cap[{bi[a3]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a2]},{bi[a1],A1}],cap[{bi[a3]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a2]},{bi[a1],A1}],cap[{bi[a3]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])+1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a2]},{bi[a1],A1}],cap[{bi[X]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a2]},{bi[a1],A1}],cap[{bi[X]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])+1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a2]},{bi[a3],A1}],cap[{bi[a1]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a2]},{bi[a3],A1}],cap[{bi[a1]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a2]},{bi[a3],A1}],cap[{bi[X]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a2]},{bi[a3],A1}],cap[{bi[X]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a2]},{bi[X],A1}],cap[{bi[a1]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a2]},{bi[X],A1}],cap[{bi[a1]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])+1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a2]},{bi[X],A1}],cap[{bi[a3]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a2]},{bi[X],A1}],cap[{bi[a3]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])+1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a3]},{bi[a1],A1}],cap[{bi[a2]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a3]},{bi[a1],A1}],cap[{bi[a2]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a3]},{bi[a1],A1}],cap[{bi[X]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a3]},{bi[a1],A1}],cap[{bi[X]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a3]},{bi[a2],A1}],cap[{bi[a1]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a3]},{bi[a2],A1}],cap[{bi[a1]},{bi[X],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])+1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a3]},{bi[a2],A1}],cap[{bi[X]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a3]},{bi[a2],A1}],cap[{bi[X]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])+1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a3]},{bi[X],A1}],cap[{bi[a1]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a3]},{bi[X],A1}],cap[{bi[a1]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[a3]},{bi[X],A1}],cap[{bi[a2]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[a3]},{bi[X],A1}],cap[{bi[a2]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[X]},{bi[a1],A1}],cap[{bi[a2]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[X]},{bi[a1],A1}],cap[{bi[a2]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])+1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[X]},{bi[a1],A1}],cap[{bi[a3]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[X]},{bi[a1],A1}],cap[{bi[a3]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])+1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[X]},{bi[a2],A1}],cap[{bi[a1]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[X]},{bi[a2],A1}],cap[{bi[a1]},{bi[a3],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[X]},{bi[a2],A1}],cap[{bi[a3]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[X]},{bi[a2],A1}],cap[{bi[a3]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])-1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[X]},{bi[a3],A1}],cap[{bi[a1]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[X]},{bi[a3],A1}],cap[{bi[a1]},{bi[a2],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])+1/ab[A1,cap[{bi[a3]},{A1,bi[a2]}],bi[X]] (ab[bi[b2],bi[X]] ab[cap[{bi[X]},{bi[a3],A1}],cap[{bi[a2]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b1]]-ab[bi[b1],bi[X]] ab[cap[{bi[X]},{bi[a3],A1}],cap[{bi[a2]},{bi[a1],cap[{bi[a3]},{A1,bi[a2]}]}],bi[b2]])),
1/ab[A1,bi[a2],cap[{bi[a3]},{A1,bi[X]}]] \[CapitalDelta] ab[bi[a1],bi[a3]] ab[bi[a2],bi[X]] ab[bi[ell[1]],bi[X]] (ab[bi[b2],bi[X]] ab[A1,bi[a2],cap[{bi[a3]},{A1,bi[b1]}]]-ab[bi[b1],bi[X]] ab[A1,bi[a2],cap[{bi[a3]},{A1,bi[b2]}]])};

topLevelIntegrandNumeratorList=topLevelIntegrandNumeratorList0-topLevelIntegrandNumeratorCorrections;

completeMasterIntegrandBasisNumeratorList=Join[topLevelIntegrandNumeratorList,contactTermIntegrandNumeratorList];


ellipticQuartic=(ab[shift[{a1,A1},\[Alpha]],cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}],b1,cap[{bi[X]},{bi[b2],B1}]]+ab[shift[{a1,A1},\[Alpha]],cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}],B1,cap[{bi[X]},{bi[b2],b1}]])^2-4 ab[shift[{a1,A1},\[Alpha]],cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}],b1,cap[{bi[X]},{bi[b2],b1}]] ab[shift[{a1,A1},\[Alpha]],cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}],B1,cap[{bi[X]},{bi[b2],B1}]];
y\[Alpha]:=power[ellipticQuartic,1/2];
y\[Alpha]4=power[(ab[A1,cap[{bi[a3]},{A1,bi[a2]}],b1,cap[{bi[X]},{bi[b2],B1}]]+ab[A1,cap[{bi[a3]},{A1,bi[a2]}],B1,cap[{bi[X]},{bi[b2],b1}]])^2-4 ab[A1,cap[{bi[a3]},{A1,bi[a2]}],b1,cap[{bi[X]},{bi[b2],b1}]] ab[A1,cap[{bi[a3]},{A1,bi[a2]}],B1,cap[{bi[X]},{bi[b2],B1}]],1/2];


hexacutRules={bi[ell[1]]->bi[shift[{a1,A1},\[Alpha]],cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}]],bi[ell[2]]->bi[shift[{b1,B1},\[Beta]],cap[{bi[X]},{bi[b2],shift[{b1,B1},\[Beta]]}]]};
heptacutRules=hexacutRules/.{
{\[Beta]->(y+ab[bi[shift[{a1,A1},\[Alpha]],cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}]],b1,cap[{bi[b2],B1},{bi[X]}]]+ab[bi[shift[{a1,A1},\[Alpha]],cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}]],B1,cap[{bi[b2],b1},{bi[X]}]])/(2 ab[bi[shift[{a1,A1},\[Alpha]],cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}]],B1,cap[{bi[X]},{bi[b2],B1}]])},
{\[Beta]->(-y+ab[bi[shift[{a1,A1},\[Alpha]],cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}]],b1,cap[{bi[b2],B1},{bi[X]}]]+ab[bi[shift[{a1,A1},\[Alpha]],cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}]],B1,cap[{bi[b2],b1},{bi[X]}]])/(2 ab[bi[shift[{a1,A1},\[Alpha]],cap[{bi[a3]},{shift[{a1,A1},\[Alpha]],bi[a2]}]],B1,cap[{bi[X]},{bi[b2],B1}]])}};

(*These are q+ and q-, respectively, which solve ab[ell[1],X]=0 on the solution to the heptacut*)
quadraticRoots={
(\[CapitalDelta] ab[bi[a1],bi[a3]] ab[bi[a2],bi[X]]-ab[A1,cap[{a1,bi[a2]},{bi[a3]}],bi[X]]+ab[A1,cap[{a1,bi[X]},{bi[a3]}],bi[a2]])/(2 ab[A1,bi[a2],cap[{bi[a3]},{A1,bi[X]}]]),
(-\[CapitalDelta] ab[bi[a1],bi[a3]] ab[bi[a2],bi[X]]-ab[A1,cap[{a1,bi[a2]},{bi[a3]}],bi[X]]+ab[A1,cap[{a1,bi[X]},{bi[a3]}],bi[a2]])/(2 ab[A1,bi[a2],cap[{bi[a3]},{A1,bi[X]}]])};





aCyclePeriodNumeric[integrand_]:=If[NumericQ[Evaluate[(integrand/.\[Alpha]->1)]],Block[{roots=N[({r1,r2,r3,r4}/.numericRules),50]},-I/(2\[Pi])Chop[Quiet[NIntegrate[integrand,{\[Alpha],roots[[1]],roots[[2]]},PrecisionGoal->100,WorkingPrecision->150]],Power[10,-20]]],integrand];
bCyclePeriodNumeric[integrand_]:=If[NumericQ[Evaluate[(integrand/.\[Alpha]->1)]],Block[{roots=N[({r1,r2,r3,r4}/.numericRules),50]},-I/(2\[Pi])Chop[1/2 (Quiet[NIntegrate[integrand,{\[Alpha],roots[[1]],roots[[3]]},PrecisionGoal->100,WorkingPrecision->150]]-Quiet[NIntegrate[integrand,{\[Alpha],roots[[4]],roots[[2]]},PrecisionGoal->100,WorkingPrecision->150]]),Power[10,-20]]],integrand];
logarithmicPeriodNumeric[integrand_]:=If[NumericQ[Evaluate[(integrand/.\[Alpha]->1)]],Block[{roots=evaluate[quadraticRoots/.rootRules]},1/2 FullSimplify[(Residue[integrand,{\[Alpha],roots[[1]]}]+Residue[integrand,{\[Alpha],roots[[2]]}])]],integrand];

resetNumerics:=(ClearAll[numericallyIntegratedPeriodMatrix,periodMatrixAnalyticN];
numericRules=Join[
{y4->evaluate[y\[Alpha]4]},
Thread[Rule[rootRules[[All,1]],evaluate[rootRules[[All,2]]]]],
Thread[Rule[{r1,r2,r3,r4},(\[Alpha]/.Function[{q},q[[Reverse[Ordering[N[\[Alpha]/.q,100]]]]]][Solve[evaluate[y\[Alpha]]==0]])]],
Thread[Rule[{q1,q2},evaluate[quadraticRoots/.rootRules]]],
Thread[Rule[{yq1,yq2},evaluate[y\[Alpha]]/.\[Alpha]->#&/@evaluate[quadraticRoots]]]];
topIntsOnOddHeptacutN=FullSimplify[evaluate[topLevelIntegrandNumeratorList/y\[Alpha]/ab[bi[ell[1]],bi[X]]/.hexacutRules]];

numericallyIntegratedPeriodMatrix:=numericallyIntegratedPeriodMatrix=(N[{aCyclePeriodNumeric[#],bCyclePeriodNumeric[#],logarithmicPeriodNumeric[#]}&/@topIntsOnOddHeptacutN,50])/.{1.`50->1};
periodMatrixAnalyticN:=periodMatrixAnalyticN=Chop[Quiet[N[(periodMatrix//.basicPeriodRules/.numericRules),50]],Power[10,-40]]/.{1.`50->1};
);
useReferenceTwistors




basicForms={1/y,1/y (yq1/(\[Alpha]-q1)-yq2/(\[Alpha]-q2)),1/y (yq1/(\[Alpha]-q1)+yq2/(\[Alpha]-q2))};
periodMatrix={{J1a,J1b,0},{J2a,J2b,0},{J3a,J3b,1}};
periodMatrixDet=1/(I y4^2 \[Pi]^2 r14 r23) (K\[Phi]bar r24 ((yq1 \[CapitalPi]q1\[Phi])/(q12 q14)-(yq2 \[CapitalPi]q2\[Phi])/(q22 q24))+K\[Phi] r34 (-((yq1 \[CapitalPi]q1\[Phi]bar)/(q13 q14))+(yq2 \[CapitalPi]q2\[Phi]bar)/(q23 q24)));

periodMatrixInverse=1/det {{J2b,-J1b,0},{-J2a,J1a,0},{J2a J3b-J2b J3a,J1b J3a-J1a J3b,det}};
stratifiedTopLevelMasterIntegrandNumeratorList=periodMatrixInverse . topLevelIntegrandNumeratorList;


basicPeriodRules={
J1a->-preFactor K\[Phi],
J1b->I preFactor K\[Phi]bar,
J2a->preFactor((yq1(K\[Phi] q12+r24 \[CapitalPi]q1\[Phi]))/(q12 q14)-(yq2(K\[Phi] q22+r24 \[CapitalPi]q2\[Phi]))/(q22 q24)),
J2b->-I preFactor((yq1(K\[Phi]bar q13+r34 \[CapitalPi]q1\[Phi]bar))/(q13 q14)-(yq2(K\[Phi]bar q23+r34 \[CapitalPi]q2\[Phi]bar))/(q23 q24)),
J3a->preFactor((yq1(K\[Phi] q12+r24 \[CapitalPi]q1\[Phi]))/(q12 q14)+(yq2(K\[Phi] q22+r24 \[CapitalPi]q2\[Phi]))/(q22 q24)),
J3b->-I preFactor((yq1(K\[Phi]bar q13+r34 \[CapitalPi]q1\[Phi]bar))/(q13 q14)+(yq2(K\[Phi]bar q23+r34 \[CapitalPi]q2\[Phi]bar))/(q23 q24))- 1/2,
K\[Phi]->EllipticK[\[Phi]],
K\[Phi]bar->EllipticK[1-\[Phi]],
\[CapitalPi]q1\[Phi]->EllipticPi[(q14 r12)/(q12 r14),\[Phi]],
\[CapitalPi]q2\[Phi]->EllipticPi[(q24 r12)/(q22 r14),\[Phi]],
\[CapitalPi]q1\[Phi]bar->EllipticPi[(q14 r13)/(q13 r14),1-\[Phi]],
\[CapitalPi]q2\[Phi]bar->EllipticPi[(q24 r13)/(q23 r14),1-\[Phi]],
preFactor->1/(\[Pi] Sqrt[r14 r23] y4),
q11->q1-r1,q12->q1-r2,q13->q1-r3,q14->q1-r4,q22->q2-r2,q23->q2-r3,q24->q2-r4,r12->r1-r2,r13->r1-r3,r14->r1-r4,r23->r2-r3,r24->r2-r4,r34->r3-r4,\[Phi]->(r2-r1)(r3-r4)/((r2-r3)(r1-r4))
};


(*Feynman parametric representations of the *)
parametricIntDenominatorFactorRules={
g1->\[Beta]1 \[Beta]2 ab[bi[b1],bi[b2]]+\[Beta]1 \[Beta]X ab[bi[b1],bi[X]]+\[Beta]2 \[Beta]X ab[bi[b2],bi[X]],
g2->\[Alpha]1 \[Alpha]2 ab[bi[a1],bi[a2]]+\[Alpha]1 \[Alpha]3 ab[bi[a1],bi[a3]]+\[Alpha]1 \[Beta]1 ab[bi[a1],bi[b1]]+\[Alpha]1 \[Beta]2 ab[bi[a1],bi[b2]]+\[Alpha]1 \[Beta]X ab[bi[a1],bi[X]]+\[Alpha]2 \[Alpha]3 ab[bi[a2],bi[a3]]+\[Alpha]2 \[Beta]1 ab[bi[a2],bi[b1]]+\[Alpha]2 \[Beta]2 ab[bi[a2],bi[b2]]+\[Alpha]2 \[Beta]X ab[bi[a2],bi[X]]+\[Alpha]3 \[Beta]1 ab[bi[a3],bi[b1]]+\[Alpha]3 \[Beta]2 ab[bi[a3],bi[b2]]+\[Alpha]3 \[Beta]X ab[bi[a3],bi[X]]+\[Beta]1 \[Beta]2 ab[bi[b1],bi[b2]]+\[Beta]1 \[Beta]X ab[bi[b1],bi[X]]+\[Beta]2 \[Beta]X ab[bi[b2],bi[X]],
g3->\[Alpha]1 ab[bi[a1],bi[X]]+\[Alpha]2 ab[bi[a2],bi[X]]+\[Alpha]3 ab[bi[a3],bi[X]]+\[Beta]1 ab[bi[b1],bi[X]]+\[Beta]2 ab[bi[b2],bi[X]]};

topLevelIntegrandParametricRepNumeratorList=({\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Beta]1,\[Beta]2,\[Beta]X} . (topLevelIntegrandNumeratorList/.bi[ell[1]]->bi[#]&/@{a1,a2,a3,b1,b2,X}));

topLevelIntegrandParametricRepList=topLevelIntegrandParametricRepNumeratorList/(g1 g2^2 g3)/.parametricIntDenominatorFactorRules/.\[Beta]X->1;
(*This is a five-fold parametric representation: {\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Beta]1,\[Beta]2} are each to be integrated from 0 to \[Infinity]*)


==> anc/box_triangle_master_integrands_walkthrough.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    789611,      19466]
NotebookOptionsPosition[    777743,      19259]
NotebookOutlinePosition[    778138,      19275]
CellTagsIndexPosition[    778095,      19272]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Demonstration notebook for:",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\n    \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["The Stratification of Rigidity",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["\[CloseCurlyDoubleQuote]\n        by Jacob L. Bourjaily and Nikhil \
Kalyanapurm\n             [arXiv:2206.nnnnn].",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777388930572353*^9, 3.777388995324181*^9}, {
   3.783298190216969*^9, 3.783298193661957*^9}, 3.783298229414597*^9, {
   3.831287874657819*^9, 3.831287874842313*^9}, {3.847277092027956*^9, 
   3.8472771183377447`*^9}, {3.865417114791273*^9, 
   3.8654171348861713`*^9}},ExpressionUUID->"a7831aa1-0414-466c-a86b-\
7a0789b06a07"],

Cell[TextData[{
 StyleBox["This notebook ",
  FontSize->18],
 StyleBox["demonstrates",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox[" many of the ancillary tools and functions defined to facilitate \
\[LineSeparator]working with the raw data provided in the file \
\[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["box_triangle_master_integrands_tools.m",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote]\n\[LineSeparator]",
  FontSize->18],
 StyleBox["Provided this notebook is in the same directory as the files \
above, all the relevant code ",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["and",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox[" data are loaded as follows:",
  FontSize->18,
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.777388999895351*^9, 3.77738911488581*^9}, {
   3.777389601311026*^9, 3.7773896304124393`*^9}, {3.777400251265772*^9, 
   3.777400251597776*^9}, {3.7832981709911757`*^9, 3.7832981976401873`*^9}, {
   3.8312878726927357`*^9, 3.8312878823546667`*^9}, {3.8472771272845497`*^9, 
   3.8472772521282997`*^9}, 3.8472820496949167`*^9, {3.86541714390382*^9, 
   3.8654171580679283`*^9}},ExpressionUUID->"890b0374-4f41-41ad-97d8-\
cf31b99d8d45"],

Cell[CellGroupData[{

Cell["Loading the raw data and useful tools", "Section",
 CellChangeTimes->{{3.8472772538298473`*^9, 
  3.847277263082405*^9}},ExpressionUUID->"a6444fc1-54ac-4d66-a53c-\
d876b4c64f38"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"<<", "box_triangle_master_integrands_tools.m"}], ";"}]}], "Code",
 CellChangeTimes->{{3.8472772652021513`*^9, 3.847277275087122*^9}, 
   3.86541716860385*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"bc0ab654-58c5-41ae-83bf-8d42947ca2e1"],

Cell[TextData[{
 StyleBox["Nota bene: ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["this file ",
  FontSize->18],
 StyleBox["automatically ",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["loads all the ",
  FontSize->18],
 StyleBox["data",
  FontSize->18],
 StyleBox[" stored in \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["box_triangle_master_integrands_tools.m",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote]",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.847277296304006*^9, 3.8472773264852123`*^9}, 
   3.865417182716919*^9},ExpressionUUID->"0968e029-f5c5-41cb-9eff-\
73653241c938"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytic Expressions", "Section",
 CellChangeTimes->{{3.865417200894313*^9, 
  3.86541720298358*^9}},ExpressionUUID->"220ac388-6024-4f95-b2fa-\
28ac1c271fdd"],

Cell[CellGroupData[{

Cell["Propagators", "Subsection",
 CellChangeTimes->{{3.865417334020769*^9, 
  3.865417335211138*^9}},ExpressionUUID->"918e193b-b251-4cf8-93ce-\
fcd35ddc7b8b"],

Cell[CellGroupData[{

Cell[BoxData[{"propList", "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.865417335991849*^9, 3.865417338065234*^9}, {
  3.865422190634807*^9, 3.865422192784511*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"8dcc4be3-6c6f-42b3-b16e-21aa4dd301c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{
     RowBox[{"bi", "[", 
      RowBox[{"ell", "[", "1", "]"}], "]"}], ",", 
     RowBox[{"bi", "[", "a1", "]"}]}], "]"}], ",", 
   RowBox[{"ab", "[", 
    RowBox[{
     RowBox[{"bi", "[", 
      RowBox[{"ell", "[", "1", "]"}], "]"}], ",", 
     RowBox[{"bi", "[", "a2", "]"}]}], "]"}], ",", 
   RowBox[{"ab", "[", 
    RowBox[{
     RowBox[{"bi", "[", 
      RowBox[{"ell", "[", "1", "]"}], "]"}], ",", 
     RowBox[{"bi", "[", "a3", "]"}]}], "]"}], ",", 
   RowBox[{"ab", "[", 
    RowBox[{
     RowBox[{"bi", "[", 
      RowBox[{"ell", "[", "2", "]"}], "]"}], ",", 
     RowBox[{"bi", "[", "b1", "]"}]}], "]"}], ",", 
   RowBox[{"ab", "[", 
    RowBox[{
     RowBox[{"bi", "[", 
      RowBox[{"ell", "[", "2", "]"}], "]"}], ",", 
     RowBox[{"bi", "[", "b2", "]"}]}], "]"}], ",", 
   RowBox[{"ab", "[", 
    RowBox[{
     RowBox[{"bi", "[", 
      RowBox[{"ell", "[", "2", "]"}], "]"}], ",", 
     RowBox[{"bi", "[", "X", "]"}]}], "]"}], ",", 
   RowBox[{"ab", "[", 
    RowBox[{
     RowBox[{"bi", "[", 
      RowBox[{"ell", "[", "1", "]"}], "]"}], ",", 
     RowBox[{"bi", "[", "X", "]"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.865417339104825*^9, 3.865419652510153*^9, 
  3.865422195102543*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"b6b23079-eb92-423a-a8df-704c65a147dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     TemplateBox[{"\"(\"", 
       StyleBox[
        SubscriptBox["\"\[ScriptL]\"", "1"], 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     TemplateBox[{"\"(\"", 
       StyleBox["a1", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     TemplateBox[{"\"(\"", 
       StyleBox[
        SubscriptBox["\"\[ScriptL]\"", "1"], 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     TemplateBox[{"\"(\"", 
       StyleBox["a2", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     TemplateBox[{"\"(\"", 
       StyleBox[
        SubscriptBox["\"\[ScriptL]\"", "1"], 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     TemplateBox[{"\"(\"", 
       StyleBox["a3", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     TemplateBox[{"\"(\"", 
       StyleBox[
        SubscriptBox["\"\[ScriptL]\"", "2"], 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     TemplateBox[{"\"(\"", 
       StyleBox["b1", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     TemplateBox[{"\"(\"", 
       StyleBox[
        SubscriptBox["\"\[ScriptL]\"", "2"], 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     TemplateBox[{"\"(\"", 
       StyleBox["b2", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     TemplateBox[{"\"(\"", 
       StyleBox[
        SubscriptBox["\"\[ScriptL]\"", "2"], 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     TemplateBox[{"\"(\"", 
       StyleBox["X", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     TemplateBox[{"\"(\"", 
       StyleBox[
        SubscriptBox["\"\[ScriptL]\"", "1"], 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     TemplateBox[{"\"(\"", 
       StyleBox["X", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"]}], "}"}]], "Output",
 CellChangeTimes->{3.865417339104825*^9, 3.865419652510153*^9, 
  3.865422195141259*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"3f2879b0-e6af-460c-86c6-bca451d10348"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master Integrand Numerators", "Subsection",
 CellChangeTimes->{{3.865417344565926*^9, 3.8654173475994453`*^9}, {
  3.865417395341196*^9, 
  3.865417399390823*^9}},ExpressionUUID->"5f476bf5-2d5f-4a42-9601-\
6794d2e4b7b6"],

Cell[CellGroupData[{

Cell["Top-Level: Initial", "Subsubsection",
 CellChangeTimes->{{3.865417402270748*^9, 
  3.8654174103190327`*^9}},ExpressionUUID->"0be05e7b-3181-4a9b-9357-\
2abf50233182"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "[", "topLevelIntegrandNumeratorList0", "]"}]], "Input",
 CellChangeTimes->{{3.8654173494340343`*^9, 3.865417362114995*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"637ce717-55f4-458e-ad57-f6d8b059c4e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     TemplateBox[{"\"(\"", 
       StyleBox[
        SubscriptBox["\"\[ScriptL]\"", "1"], 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     TemplateBox[{"\"(\"", 
       StyleBox["X", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "a3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "a3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "A3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["X", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], "A3", 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], "-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox[
              SubscriptBox["\"\[ScriptL]\"", "1"], 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], "A3", 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "a3", 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], "\"\[Intersection]\"", 
               StyleBox[
               "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                False]}, "RowDefault"], 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"\[CapitalDelta]", " ", 
    TemplateBox[{
      StyleBox[
      "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
       False], 
      TemplateBox[{"\"(\"", 
        StyleBox["a1", 
         RGBColor[0, 0, 
          Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
      TemplateBox[{"\"(\"", 
        StyleBox["a3", 
         RGBColor[0, 0, 
          Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
      StyleBox[
      "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
       StripOnInput -> False]},
     "RowDefault"], " ", 
    TemplateBox[{
      StyleBox[
      "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
       False], 
      TemplateBox[{"\"(\"", 
        StyleBox["a2", 
         RGBColor[0, 0, 
          Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
      TemplateBox[{"\"(\"", 
        StyleBox["X", 
         RGBColor[0, 0, 
          Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
      StyleBox[
      "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
       StripOnInput -> False]},
     "RowDefault"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"]}], "-", 
      RowBox[{
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["b1", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"], " ", 
       TemplateBox[{
         StyleBox[
         "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         TemplateBox[{"\"(\"", 
           StyleBox["b2", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
          StripOnInput -> False]},
        "RowDefault"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8654173626080713`*^9, 3.865419653815097*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"72b7fdeb-63d4-4df0-809e-15e414c31c9c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Top-Level: Rotated (to diagonalize forms)", "Subsubsection",
 CellChangeTimes->{{3.865417415545475*^9, 
  3.865417425235751*^9}},ExpressionUUID->"93feefca-e09f-4cfe-8923-\
281c8ea3cd6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "[", "topLevelIntegrandNumeratorList", "]"}]], "Input",
 CellChangeTimes->{{3.865417427336089*^9, 3.865417431380363*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"85646455-baf4-4666-9740-8d6d665073e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     TemplateBox[{"\"(\"", 
       StyleBox[
        SubscriptBox["\"\[ScriptL]\"", "1"], 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     TemplateBox[{"\"(\"", 
       StyleBox["X", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox["b2", 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{"\"(\"", 
             StyleBox["X", 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "a3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "a3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}], "+", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A3", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a1", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], "-", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox[
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], "A3", 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "a3", 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              TemplateBox[{"\"(\"", 
                StyleBox["b2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
        StripOnInput -> False], 
       TemplateBox[{"\"(\"", 
         StyleBox[
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          RGBColor[0, 0, 
           Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
       TemplateBox[{"\"(\"", 
         StyleBox["X", 
          RGBColor[0, 0, 
           Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
       StyleBox[
       "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
        StripOnInput -> False]},
      "RowDefault"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}], "-", 
         RowBox[{
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["b1", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["X", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"], " ", 
          TemplateBox[{
            StyleBox[
            "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["X", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a3", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], "A1", 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a2", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False],
               "\"\[Intersection]\"", 
              StyleBox[
              "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
              TemplateBox[{"\"(\"", 
                StyleBox["a1", 
                 RGBColor[0, 0, 
                  Rational[2, 3]], StripOnInput -> False], "\")\""}, 
               "RowDefault"], 
              TemplateBox[{
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], 
                TemplateBox[{"\"(\"", 
                  StyleBox["a3", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "\"\[Intersection]\"", 
                StyleBox[
                "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False], "A1", 
                TemplateBox[{"\"(\"", 
                  StyleBox["a2", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                 False]}, "RowDefault"], 
              StyleBox[
              "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
               False]}, "RowDefault"], 
            TemplateBox[{"\"(\"", 
              StyleBox["b2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
             StripOnInput -> False]},
           "RowDefault"]}]}], 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], "A1", 
          TemplateBox[{
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            TemplateBox[{"\"(\"", 
              StyleBox["a3", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "\"\[Intersection]\"", 
            StyleBox[
            "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
            "A1", 
            TemplateBox[{"\"(\"", 
              StyleBox["a2", 
               RGBColor[0, 0, 
                Rational[2, 3]], StripOnInput -> False], "\")\""}, 
             "RowDefault"], 
            StyleBox[
            "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", " ", 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
        StripOnInput -> False], 
       TemplateBox[{"\"(\"", 
         StyleBox["a1", 
          RGBColor[0, 0, 
           Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
       TemplateBox[{"\"(\"", 
         StyleBox["a3", 
          RGBColor[0, 0, 
           Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
       StyleBox[
       "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
        StripOnInput -> False]},
      "RowDefault"], " ", 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
        StripOnInput -> False], 
       TemplateBox[{"\"(\"", 
         StyleBox["a2", 
          RGBColor[0, 0, 
           Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
       TemplateBox[{"\"(\"", 
         StyleBox["X", 
          RGBColor[0, 0, 
           Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
       StyleBox[
       "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
        StripOnInput -> False]},
      "RowDefault"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox[
             SubscriptBox["\"\[ScriptL]\"", "1"], 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]}], "-", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b1", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox[
             SubscriptBox["\"\[ScriptL]\"", "1"], 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
           StripOnInput -> False]},
         "RowDefault"]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"\[CapitalDelta]", " ", 
      TemplateBox[{
        StyleBox[
        "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["a1", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        TemplateBox[{"\"(\"", 
          StyleBox["a3", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        StyleBox[
        "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False]},
       "RowDefault"], " ", 
      TemplateBox[{
        StyleBox[
        "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["a2", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        TemplateBox[{"\"(\"", 
          StyleBox["X", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        StyleBox[
        "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False]},
       "RowDefault"], " ", 
      TemplateBox[{
        StyleBox[
        "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\"\[ScriptL]\"", "1"], 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        TemplateBox[{"\"(\"", 
          StyleBox["X", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        StyleBox[
        "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False]},
       "RowDefault"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox["b2", 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{"\"(\"", 
             StyleBox["X", 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], " ", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], "A1", 
           TemplateBox[{"\"(\"", 
             StyleBox["a2", 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a3", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "A1", 
             TemplateBox[{"\"(\"", 
               StyleBox["b1", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}], "-", 
        RowBox[{
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], 
           TemplateBox[{"\"(\"", 
             StyleBox["b1", 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{"\"(\"", 
             StyleBox["X", 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"], " ", 
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False], "A1", 
           TemplateBox[{"\"(\"", 
             StyleBox["a2", 
              RGBColor[0, 0, 
               Rational[2, 3]], StripOnInput -> False], "\")\""}, 
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             
             TemplateBox[{"\"(\"", 
               StyleBox["a3", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "\"\[Intersection]\"", 
             StyleBox[
             "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
             "A1", 
             TemplateBox[{"\"(\"", 
               StyleBox["b2", 
                RGBColor[0, 0, 
                 Rational[2, 3]], StripOnInput -> False], "\")\""}, 
              "RowDefault"], 
             StyleBox[
             "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]},
             "RowDefault"], 
           StyleBox[
           "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
            StripOnInput -> False]},
          "RowDefault"]}]}], ")"}]}], 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
        StripOnInput -> False], "A1", 
       TemplateBox[{"\"(\"", 
         StyleBox["a2", 
          RGBColor[0, 0, 
           Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
       TemplateBox[{
         StyleBox[
         "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
         TemplateBox[{"\"(\"", 
           StyleBox["a3", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
         "\"\[Intersection]\"", 
         StyleBox[
         "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
         "A1", 
         TemplateBox[{"\"(\"", 
           StyleBox["X", 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
         StyleBox[
         "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
        "RowDefault"], 
       StyleBox[
       "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
        StripOnInput -> False]},
      "RowDefault"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.865417431997726*^9, 3.8654196564329233`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"fe4f044d-8265-4cba-85d4-4a26516b1701"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contact-Term Numerators (correctly normalized)", "Subsubsection",
 CellChangeTimes->{{3.8654174398281317`*^9, 
  3.8654174465148783`*^9}},ExpressionUUID->"659c26de-0ba3-4d34-bde5-\
f6cf89e77c89"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "[", "contactTermIntegrandNumeratorList", "]"}]], "Input",
 CellChangeTimes->{{3.8654174477577057`*^9, 3.865417450284584*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"77901641-4887-42bb-9132-0500108f2d50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalDelta]1", " ", 
    TemplateBox[{
      StyleBox[
      "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
       False], 
      TemplateBox[{"\"(\"", 
        StyleBox[
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         RGBColor[0, 0, 
          Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
      TemplateBox[{"\"(\"", 
        StyleBox["a1", 
         RGBColor[0, 0, 
          Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
      StyleBox[
      "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
       StripOnInput -> False]},
     "RowDefault"]}], ",", 
   RowBox[{"\[CapitalDelta]2", " ", 
    TemplateBox[{
      StyleBox[
      "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
       False], 
      TemplateBox[{"\"(\"", 
        StyleBox[
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         RGBColor[0, 0, 
          Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
      TemplateBox[{"\"(\"", 
        StyleBox["a2", 
         RGBColor[0, 0, 
          Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
      StyleBox[
      "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
       StripOnInput -> False]},
     "RowDefault"]}], ",", 
   RowBox[{"\[CapitalDelta]3", " ", 
    TemplateBox[{
      StyleBox[
      "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
       False], 
      TemplateBox[{"\"(\"", 
        StyleBox[
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         RGBColor[0, 0, 
          Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
      TemplateBox[{"\"(\"", 
        StyleBox["a3", 
         RGBColor[0, 0, 
          Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
      StyleBox[
      "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
       StripOnInput -> False]},
     "RowDefault"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.865417450539008*^9, 3.865419660346881*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"97b0a67d-6eed-4057-bef6-0bc9103d08b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "[", "rootRules", "]"}]], "Input",
 CellChangeTimes->{{3.865422224809043*^9, 3.865422226349968*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d0c1a3ac-c60d-4b46-b938-92409a129453"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{
       TemplateBox[{"\[CapitalDelta]", "\"\[Rule]\"", 
         SqrtBox[
          RowBox[{
            RowBox[{"-", 
              FractionBox[
               RowBox[{"4", " ", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], " ", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], " ", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], " ", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"]}], 
               RowBox[{
                 SuperscriptBox[
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"], 
                  "2"], " ", 
                 SuperscriptBox[
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"], 
                  "2"]}]]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"], 
                    " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"]}], 
                    "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"], 
                    " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"]}]}], 
                  RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"], 
                    " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, 
                    "RowDefault"]}]]}], ")"}], "2"]}]]}, "Row", 
        DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]},
    {
     TemplateBox[{
       TemplateBox[{"\[CapitalDelta]1", "\"\[Rule]\"", 
         SqrtBox[
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "x", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "X", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], "+", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "X", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "x", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"]}], ")"}], "2"], 
            "-", 
            RowBox[{"4", " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "x", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "x", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"], " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "X", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "X", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"]}]}]]}, "Row", 
        DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]},
    {
     TemplateBox[{
       TemplateBox[{"\[CapitalDelta]2", "\"\[Rule]\"", 
         SqrtBox[
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "x", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "X", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], "+", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "X", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "x", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"]}], ")"}], "2"], 
            "-", 
            RowBox[{"4", " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "x", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "x", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"], " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "X", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "X", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"]}]}]]}, "Row", 
        DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]},
    {
     TemplateBox[{
       TemplateBox[{"\[CapitalDelta]3", "\"\[Rule]\"", 
         SqrtBox[
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "x", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "X", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], "+", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "X", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "x", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"]}], ")"}], "2"], 
            "-", 
            RowBox[{"4", " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "x", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "x", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"], " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "X", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "X", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"]}]}]]}, "Row", 
        DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.865422226686511*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"76ca2a69-ade6-49e2-b302-bb631e7ff1d8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Period matrix for (Rotated) top-level master integrands", "Subsection",
 CellChangeTimes->{{3.865417817972875*^9, 
  3.865417840872335*^9}},ExpressionUUID->"cb602f1c-b6e0-4440-ab5a-\
fa455df37b9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "[", "periodMatrix", "]"}]], "Input",
 CellChangeTimes->{{3.865417861637434*^9, 3.8654178631564207`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"5093f9c2-38db-42f6-9586-f7347b7b3142"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"J1a", "J1b", "0"},
     {"J2a", "J2b", "0"},
     {"J3a", "J3b", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.865417863461297*^9, 3.8654196620438137`*^9, 
  3.865422236169141*^9},
 CellLabel->
  "Out[6]//MatrixForm=",ExpressionUUID->"0bfe62e1-4374-482d-8091-\
d17af7a90e5b"]
}, Open  ]],

Cell["With increasing level of detail:", "Text",
 CellChangeTimes->{{3.865419462774159*^9, 
  3.865419467112331*^9}},ExpressionUUID->"aff5f6b5-10e5-4931-bc56-\
446715e65763"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nice", "[", 
  RowBox[{"periodMatrix", "/.", "basicPeriodRules"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{
   RowBox[{"periodMatrix", "/.", "basicPeriodRules"}], "/.", 
   "basicPeriodRules"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"periodMatrix", "//.", "basicPeriodRules"}], "]"}]}], "Input",
 CellChangeTimes->{{3.865417869090917*^9, 3.865417873794873*^9}, {
  3.865419440763143*^9, 3.86541945816643*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"76eb0a95-c3a8-458a-b1ea-16039be8cbe7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "K\[Phi]"}], " ", "preFactor"}], 
      RowBox[{"\[ImaginaryI]", " ", "K\[Phi]bar", " ", "preFactor"}], "0"},
     {
      RowBox[{"preFactor", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"yq1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K\[Phi]", " ", "q12"}], "+", 
             RowBox[{"r24", " ", "\[CapitalPi]q1\[Phi]"}]}], ")"}]}], 
          RowBox[{"q12", " ", "q14"}]], "-", 
         FractionBox[
          RowBox[{"yq2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K\[Phi]", " ", "q22"}], "+", 
             RowBox[{"r24", " ", "\[CapitalPi]q2\[Phi]"}]}], ")"}]}], 
          RowBox[{"q22", " ", "q24"}]]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "preFactor", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"yq1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K\[Phi]bar", " ", "q13"}], "+", 
             RowBox[{"r34", " ", "\[CapitalPi]q1\[Phi]bar"}]}], ")"}]}], 
          RowBox[{"q13", " ", "q14"}]], "-", 
         FractionBox[
          RowBox[{"yq2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K\[Phi]bar", " ", "q23"}], "+", 
             RowBox[{"r34", " ", "\[CapitalPi]q2\[Phi]bar"}]}], ")"}]}], 
          RowBox[{"q23", " ", "q24"}]]}], ")"}]}], "0"},
     {
      RowBox[{"preFactor", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"yq1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K\[Phi]", " ", "q12"}], "+", 
             RowBox[{"r24", " ", "\[CapitalPi]q1\[Phi]"}]}], ")"}]}], 
          RowBox[{"q12", " ", "q14"}]], "+", 
         FractionBox[
          RowBox[{"yq2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K\[Phi]", " ", "q22"}], "+", 
             RowBox[{"r24", " ", "\[CapitalPi]q2\[Phi]"}]}], ")"}]}], 
          RowBox[{"q22", " ", "q24"}]]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "preFactor", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"yq1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"K\[Phi]bar", " ", "q13"}], "+", 
              RowBox[{"r34", " ", "\[CapitalPi]q1\[Phi]bar"}]}], ")"}]}], 
           RowBox[{"q13", " ", "q14"}]], "+", 
          FractionBox[
           RowBox[{"yq2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"K\[Phi]bar", " ", "q23"}], "+", 
              RowBox[{"r34", " ", "\[CapitalPi]q2\[Phi]bar"}]}], ")"}]}], 
           RowBox[{"q23", " ", "q24"}]]}], ")"}]}]}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.865417871335436*^9, 3.865417874134173*^9}, {
   3.865419441012933*^9, 3.865419458438151*^9}, 3.865419666370027*^9},
 CellLabel->
  "Out[8]//MatrixForm=",ExpressionUUID->"403b8fcc-b3f4-4060-b5f0-\
3b9bf89f31b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"EllipticK", "[", "\[Phi]", "]"}], 
        RowBox[{"\[Pi]", " ", 
         SqrtBox[
          RowBox[{"r14", " ", "r23"}]], " ", "y4"}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"EllipticK", "[", 
         RowBox[{"1", "-", "\[Phi]"}], "]"}]}], 
       RowBox[{"\[Pi]", " ", 
        SqrtBox[
         RowBox[{"r14", " ", "r23"}]], " ", "y4"}]], "0"},
     {
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"yq1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "-", "r2"}], ")"}], " ", 
             RowBox[{"EllipticK", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r2", "-", "r4"}], ")"}], " ", 
             RowBox[{"EllipticPi", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"q14", " ", "r12"}], 
                RowBox[{"q12", " ", "r14"}]], ",", "\[Phi]"}], "]"}]}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "-", "r2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q1", "-", "r4"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"yq2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q2", "-", "r2"}], ")"}], " ", 
             RowBox[{"EllipticK", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r2", "-", "r4"}], ")"}], " ", 
             RowBox[{"EllipticPi", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"q24", " ", "r12"}], 
                RowBox[{"q22", " ", "r14"}]], ",", "\[Phi]"}], "]"}]}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q2", "-", "r2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", "-", "r4"}], ")"}]}]]}], 
       RowBox[{"\[Pi]", " ", 
        SqrtBox[
         RowBox[{"r14", " ", "r23"}]], " ", "y4"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"yq1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q1", "-", "r3"}], ")"}], " ", 
                RowBox[{"EllipticK", "[", 
                 RowBox[{"1", "-", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}], " ", 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"q14", " ", "r13"}], 
                   RowBox[{"q13", " ", "r14"}]], ",", 
                  RowBox[{"1", "-", "\[Phi]"}]}], "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "-", "r3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"q1", "-", "r4"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{"yq2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q2", "-", "r3"}], ")"}], " ", 
                RowBox[{"EllipticK", "[", 
                 RowBox[{"1", "-", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}], " ", 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"q24", " ", "r13"}], 
                   RowBox[{"q23", " ", "r14"}]], ",", 
                  RowBox[{"1", "-", "\[Phi]"}]}], "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q2", "-", "r3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"q2", "-", "r4"}], ")"}]}]]}], ")"}]}], 
        RowBox[{"\[Pi]", " ", 
         SqrtBox[
          RowBox[{"r14", " ", "r23"}]], " ", "y4"}]]}], "0"},
     {
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"yq1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "-", "r2"}], ")"}], " ", 
             RowBox[{"EllipticK", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r2", "-", "r4"}], ")"}], " ", 
             RowBox[{"EllipticPi", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"q14", " ", "r12"}], 
                RowBox[{"q12", " ", "r14"}]], ",", "\[Phi]"}], "]"}]}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "-", "r2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q1", "-", "r4"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"yq2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q2", "-", "r2"}], ")"}], " ", 
             RowBox[{"EllipticK", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r2", "-", "r4"}], ")"}], " ", 
             RowBox[{"EllipticPi", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"q24", " ", "r12"}], 
                RowBox[{"q22", " ", "r14"}]], ",", "\[Phi]"}], "]"}]}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q2", "-", "r2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", "-", "r4"}], ")"}]}]]}], 
       RowBox[{"\[Pi]", " ", 
        SqrtBox[
         RowBox[{"r14", " ", "r23"}]], " ", "y4"}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"yq1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q1", "-", "r3"}], ")"}], " ", 
                RowBox[{"EllipticK", "[", 
                 RowBox[{"1", "-", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}], " ", 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"q14", " ", "r13"}], 
                   RowBox[{"q13", " ", "r14"}]], ",", 
                  RowBox[{"1", "-", "\[Phi]"}]}], "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "-", "r3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"q1", "-", "r4"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"yq2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q2", "-", "r3"}], ")"}], " ", 
                RowBox[{"EllipticK", "[", 
                 RowBox[{"1", "-", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}], " ", 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"q24", " ", "r13"}], 
                   RowBox[{"q23", " ", "r14"}]], ",", 
                  RowBox[{"1", "-", "\[Phi]"}]}], "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q2", "-", "r3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"q2", "-", "r4"}], ")"}]}]]}], ")"}]}], 
        RowBox[{"\[Pi]", " ", 
         SqrtBox[
          RowBox[{"r14", " ", "r23"}]], " ", "y4"}]]}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.865417871335436*^9, 3.865417874134173*^9}, {
   3.865419441012933*^9, 3.865419458438151*^9}, 3.865419666374555*^9},
 CellLabel->
  "Out[9]//MatrixForm=",ExpressionUUID->"e2592325-1a86-44f4-9aeb-\
ead564092e73"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"EllipticK", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r3", "-", "r4"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r2", "-", "r3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r1", "-", "r4"}], ")"}]}]], "]"}], 
        RowBox[{"\[Pi]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r2", "-", "r3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r1", "-", "r4"}], ")"}]}]], " ", "y4"}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"EllipticK", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r3", "-", "r4"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r2", "-", "r3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r1", "-", "r4"}], ")"}]}]]}], "]"}]}], 
       RowBox[{"\[Pi]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r2", "-", "r3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"r1", "-", "r4"}], ")"}]}]], " ", "y4"}]], "0"},
     {
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"yq1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "-", "r2"}], ")"}], " ", 
             RowBox[{"EllipticK", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r1", "-", "r4"}], ")"}]}]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r2", "-", "r4"}], ")"}], " ", 
             RowBox[{"EllipticPi", "[", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"q1", "-", "r4"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"q1", "-", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r4"}], ")"}]}]], ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r3", "-", "r4"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r4"}], ")"}]}]]}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "-", "r2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q1", "-", "r4"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"yq2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q2", "-", "r2"}], ")"}], " ", 
             RowBox[{"EllipticK", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r1", "-", "r4"}], ")"}]}]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r2", "-", "r4"}], ")"}], " ", 
             RowBox[{"EllipticPi", "[", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"q2", "-", "r4"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"q2", "-", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r4"}], ")"}]}]], ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r3", "-", "r4"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r4"}], ")"}]}]]}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q2", "-", "r2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", "-", "r4"}], ")"}]}]]}], 
       RowBox[{"\[Pi]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r2", "-", "r3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"r1", "-", "r4"}], ")"}]}]], " ", "y4"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"yq1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q1", "-", "r3"}], ")"}], " ", 
                RowBox[{"EllipticK", "[", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r3", "-", "r4"}], ")"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}], " ", 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"q1", "-", "r4"}], ")"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q1", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]], ",", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r3", "-", "r4"}], ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]]}]}], "]"}]}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "-", "r3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"q1", "-", "r4"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{"yq2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q2", "-", "r3"}], ")"}], " ", 
                RowBox[{"EllipticK", "[", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r3", "-", "r4"}], ")"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}], " ", 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"q2", "-", "r4"}], ")"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q2", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]], ",", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r3", "-", "r4"}], ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]]}]}], "]"}]}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q2", "-", "r3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"q2", "-", "r4"}], ")"}]}]]}], ")"}]}], 
        RowBox[{"\[Pi]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r2", "-", "r3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r1", "-", "r4"}], ")"}]}]], " ", "y4"}]]}], "0"},
     {
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"yq1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "-", "r2"}], ")"}], " ", 
             RowBox[{"EllipticK", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r1", "-", "r4"}], ")"}]}]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r2", "-", "r4"}], ")"}], " ", 
             RowBox[{"EllipticPi", "[", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"q1", "-", "r4"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"q1", "-", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r4"}], ")"}]}]], ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r3", "-", "r4"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r4"}], ")"}]}]]}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q1", "-", "r2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q1", "-", "r4"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"yq2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q2", "-", "r2"}], ")"}], " ", 
             RowBox[{"EllipticK", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r1", "-", "r4"}], ")"}]}]], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r2", "-", "r4"}], ")"}], " ", 
             RowBox[{"EllipticPi", "[", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"q2", "-", "r4"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"q2", "-", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r4"}], ")"}]}]], ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r3", "-", "r4"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"r1", "-", "r4"}], ")"}]}]]}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q2", "-", "r2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", "-", "r4"}], ")"}]}]]}], 
       RowBox[{"\[Pi]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r2", "-", "r3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"r1", "-", "r4"}], ")"}]}]], " ", "y4"}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"yq1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q1", "-", "r3"}], ")"}], " ", 
                RowBox[{"EllipticK", "[", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r3", "-", "r4"}], ")"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}], " ", 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"q1", "-", "r4"}], ")"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q1", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]], ",", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r3", "-", "r4"}], ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]]}]}], "]"}]}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "-", "r3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"q1", "-", "r4"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"yq2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q2", "-", "r3"}], ")"}], " ", 
                RowBox[{"EllipticK", "[", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r3", "-", "r4"}], ")"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r3", "-", "r4"}], ")"}], " ", 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"q2", "-", "r4"}], ")"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q2", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]], ",", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r1"}], "+", "r2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r3", "-", "r4"}], ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "r3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r1", "-", "r4"}], ")"}]}]]}]}], "]"}]}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q2", "-", "r3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"q2", "-", "r4"}], ")"}]}]]}], ")"}]}], 
        RowBox[{"\[Pi]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r2", "-", "r3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r1", "-", "r4"}], ")"}]}]], " ", "y4"}]]}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.865417871335436*^9, 3.865417874134173*^9}, {
   3.865419441012933*^9, 3.865419458438151*^9}, 3.8654196663820353`*^9},
 CellLabel->
  "Out[10]//MatrixForm=",ExpressionUUID->"8d074caa-02e3-46f2-a195-\
bf29740a0df4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["numericRules"], "Input",
 CellChangeTimes->{{3.865419469261355*^9, 3.865419469823144*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"85b6ea31-7305-45f5-8b8e-743a3c0e027b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y4", "\[Rule]", 
    RowBox[{"160", " ", 
     SqrtBox["360529"]}]}], ",", 
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    FractionBox["6", "7"]}], ",", 
   RowBox[{"\[CapitalDelta]1", "\[Rule]", 
    RowBox[{"5376", " ", 
     SqrtBox["246"]}]}], ",", 
   RowBox[{"\[CapitalDelta]2", "\[Rule]", 
    RowBox[{"4800", " ", 
     SqrtBox["5789"]}]}], ",", 
   RowBox[{"\[CapitalDelta]3", "\[Rule]", 
    RowBox[{"11520", " ", 
     SqrtBox["1934"]}]}], ",", 
   RowBox[{"r1", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["756958", "1802645"]}], "+", 
     FractionBox[
      RowBox[{"112", " ", "\[ImaginaryI]", " ", 
       SqrtBox["29"]}], "360529"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["287111667156", "3249528996025"], "-", 
        FractionBox[
         RowBox[{"216757248", " ", "\[ImaginaryI]", " ", 
          SqrtBox["29"]}], "649905799205"]}]]}]}]}], ",", 
   RowBox[{"r2", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["756958", "1802645"]}], "-", 
     FractionBox[
      RowBox[{"112", " ", "\[ImaginaryI]", " ", 
       SqrtBox["29"]}], "360529"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["287111667156", "3249528996025"], "+", 
        FractionBox[
         RowBox[{"216757248", " ", "\[ImaginaryI]", " ", 
          SqrtBox["29"]}], "649905799205"]}]]}]}]}], ",", 
   RowBox[{"r3", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["756958", "1802645"]}], "+", 
     FractionBox[
      RowBox[{"112", " ", "\[ImaginaryI]", " ", 
       SqrtBox["29"]}], "360529"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["287111667156", "3249528996025"], "-", 
        FractionBox[
         RowBox[{"216757248", " ", "\[ImaginaryI]", " ", 
          SqrtBox["29"]}], "649905799205"]}]]}]}]}], ",", 
   RowBox[{"r4", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["756958", "1802645"]}], "-", 
     FractionBox[
      RowBox[{"112", " ", "\[ImaginaryI]", " ", 
       SqrtBox["29"]}], "360529"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["287111667156", "3249528996025"], "+", 
        FractionBox[
         RowBox[{"216757248", " ", "\[ImaginaryI]", " ", 
          SqrtBox["29"]}], "649905799205"]}]]}]}]}], ",", 
   RowBox[{"q1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["3", "11"]}]}], ",", 
   RowBox[{"q2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["3", "5"]}]}], ",", 
   RowBox[{"yq1", "\[Rule]", 
    FractionBox["4992", "121"]}], ",", 
   RowBox[{"yq2", "\[Rule]", 
    FractionBox["4992", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.865419470156836*^9, 3.8654196710570307`*^9, 
  3.865422245637204*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"edf946f2-fa09-4869-b49a-80566ff62f6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Various symbolic definitions", "Subsubsection",
 CellChangeTimes->{{3.865418556907011*^9, 
  3.865418566396605*^9}},ExpressionUUID->"1a68690a-07f7-4690-8a97-\
32adedc14c6e"],

Cell[CellGroupData[{

Cell[BoxData[{"rootRules", "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.865417460957017*^9, 3.865417465026257*^9}, {
  3.865417534615471*^9, 3.86541753557425*^9}, {3.865417591101282*^9, 
  3.865417591888625*^9}, {3.865418611640853*^9, 3.8654186141192217`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"9797107c-f0e7-4ec1-a7b9-bd7e7c9567fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    RowBox[{"power", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"bi", "[", "a1", "]"}], ",", 
            RowBox[{"bi", "[", "a2", "]"}]}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"bi", "[", "a1", "]"}], ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"bi", "[", "a2", "]"}], ",", 
            RowBox[{"bi", "[", "a3", "]"}]}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"bi", "[", "a3", "]"}], ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ab", "[", 
            RowBox[{
             RowBox[{"bi", "[", "a1", "]"}], ",", 
             RowBox[{"bi", "[", "a3", "]"}]}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"ab", "[", 
            RowBox[{
             RowBox[{"bi", "[", "a2", "]"}], ",", 
             RowBox[{"bi", "[", "X", "]"}]}], "]"}], "2"]}]]}], "+", 
       RowBox[{"power", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{
               RowBox[{"bi", "[", "a1", "]"}], ",", 
               RowBox[{"bi", "[", "X", "]"}]}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{
               RowBox[{"bi", "[", "a2", "]"}], ",", 
               RowBox[{"bi", "[", "a3", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{
               RowBox[{"bi", "[", "a1", "]"}], ",", 
               RowBox[{"bi", "[", "a2", "]"}]}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{
               RowBox[{"bi", "[", "a3", "]"}], ",", 
               RowBox[{"bi", "[", "X", "]"}]}], "]"}]}]}], 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{
              RowBox[{"bi", "[", "a1", "]"}], ",", 
              RowBox[{"bi", "[", "a3", "]"}]}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{
              RowBox[{"bi", "[", "a2", "]"}], ",", 
              RowBox[{"bi", "[", "X", "]"}]}], "]"}]}]]}], ",", "2"}], 
        "]"}]}], ",", 
      FractionBox["1", "2"]}], "]"}]}], ",", 
   RowBox[{"\[CapitalDelta]1", "\[Rule]", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{"bi", "[", "a2", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"bi", "[", "b2", "]"}], ",", "X"}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "]"}], "+", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"X", ",", 
                RowBox[{"bi", "[", "a2", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"bi", "[", "b2", "]"}], ",", "x"}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "]"}]}], ")"}], "2"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"ab", "[", 
         RowBox[{
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"bi", "[", "a2", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"bi", "[", "b2", "]"}], ",", "x"}], "}"}]}], "]"}], ",", 
          RowBox[{"bi", "[", "X", "]"}]}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"X", ",", 
              RowBox[{"bi", "[", "a2", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"bi", "[", "b2", "]"}], ",", "X"}], "}"}]}], "]"}], ",", 
          RowBox[{"bi", "[", "X", "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{"\[CapitalDelta]2", "\[Rule]", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{"bi", "[", "a1", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"bi", "[", "b2", "]"}], ",", "X"}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "]"}], "+", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"X", ",", 
                RowBox[{"bi", "[", "a1", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"bi", "[", "b2", "]"}], ",", "x"}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "]"}]}], ")"}], "2"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"ab", "[", 
         RowBox[{
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"bi", "[", "a1", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"bi", "[", "b2", "]"}], ",", "x"}], "}"}]}], "]"}], ",", 
          RowBox[{"bi", "[", "X", "]"}]}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"X", ",", 
              RowBox[{"bi", "[", "a1", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"bi", "[", "b2", "]"}], ",", "X"}], "}"}]}], "]"}], ",", 
          RowBox[{"bi", "[", "X", "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{"\[CapitalDelta]3", "\[Rule]", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{"bi", "[", "a1", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"bi", "[", "a2", "]"}], "}"}]}], "]"}], ",", 
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"bi", "[", "b2", "]"}], ",", "X"}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "]"}], "+", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"X", ",", 
                RowBox[{"bi", "[", "a1", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"bi", "[", "a2", "]"}], "}"}]}], "]"}], ",", 
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"bi", "[", "b2", "]"}], ",", "x"}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "]"}]}], ")"}], "2"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"ab", "[", 
         RowBox[{
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"bi", "[", "a1", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"bi", "[", "a2", "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"bi", "[", "b2", "]"}], ",", "x"}], "}"}]}], "]"}], ",", 
          RowBox[{"bi", "[", "X", "]"}]}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"X", ",", 
              RowBox[{"bi", "[", "a1", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"bi", "[", "a2", "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"bi", "[", "b1", "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"bi", "[", "b2", "]"}], ",", "X"}], "}"}]}], "]"}], ",", 
          RowBox[{"bi", "[", "X", "]"}]}], "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.865417465348621*^9, 3.865417495312037*^9}, 
   3.86541753585987*^9, {3.8654175773240643`*^9, 3.865417625321796*^9}, {
   3.865417683615922*^9, 3.865417805093276*^9}, 3.865418614401219*^9, 
   3.865419672811007*^9, 3.8654222587330103`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"e3fec9f0-b36b-4635-b9cc-418352d1563b"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{
       TemplateBox[{"\[CapitalDelta]", "\"\[Rule]\"", 
         SqrtBox[
          RowBox[{
            RowBox[{"-", 
              FractionBox[
               RowBox[{"4", " ", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], " ", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], " ", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], " ", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"]}], 
               RowBox[{
                 SuperscriptBox[
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"], 
                  "2"], " ", 
                 SuperscriptBox[
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"], 
                  "2"]}]]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"], 
                    " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"]}], 
                    "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"], 
                    " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"]}]}], 
                  RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, "RowDefault"], 
                    " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", Magnification -> 
                    1.3 Inherited, StripOnInput -> False]}, 
                    "RowDefault"]}]]}], ")"}], "2"]}]]}, "Row", 
        DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]},
    {
     TemplateBox[{
       TemplateBox[{"\[CapitalDelta]1", "\"\[Rule]\"", 
         SqrtBox[
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "x", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "X", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], "+", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "X", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "x", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"]}], ")"}], "2"], 
            "-", 
            RowBox[{"4", " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "x", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "x", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"], " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "X", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "X", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"]}]}]]}, "Row", 
        DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]},
    {
     TemplateBox[{
       TemplateBox[{"\[CapitalDelta]2", "\"\[Rule]\"", 
         SqrtBox[
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "x", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "X", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], "+", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "X", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "x", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"]}], ")"}], "2"], 
            "-", 
            RowBox[{"4", " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "x", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "x", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"], " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "X", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a3", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "X", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"]}]}]]}, "Row", 
        DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]},
    {
     TemplateBox[{
       TemplateBox[{"\[CapitalDelta]3", "\"\[Rule]\"", 
         SqrtBox[
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "x", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "X", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"], "+", 
                 TemplateBox[{
                   StyleBox[
                   "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                    StripOnInput -> False], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "X", 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], "\"\[Intersection]\"", 
                    StyleBox[
                    "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False], 
                    TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], "x", 
                    StyleBox[
                    "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                    False]}, "RowDefault"], 
                   TemplateBox[{"\"(\"", 
                    StyleBox["X", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                    "RowDefault"], 
                   StyleBox[
                   "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited,
                     StripOnInput -> False]}, "RowDefault"]}], ")"}], "2"], 
            "-", 
            RowBox[{"4", " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "x", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "x", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"], " ", 
              TemplateBox[{
                StyleBox[
                "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "X", 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["a2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b1", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], "\"\[Intersection]\"", 
                  StyleBox[
                  "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False], 
                  TemplateBox[{"\"(\"", 
                    StyleBox["b2", 
                    RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                   "RowDefault"], "X", 
                  StyleBox[
                  "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> 
                   False]}, "RowDefault"], 
                TemplateBox[{"\"(\"", 
                  StyleBox["X", 
                   RGBColor[0, 0, 
                    Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                 "RowDefault"], 
                StyleBox[
                "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                 StripOnInput -> False]}, "RowDefault"]}]}]]}, "Row", 
        DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.865417465348621*^9, 3.865417495312037*^9}, 
   3.86541753585987*^9, {3.8654175773240643`*^9, 3.865417625321796*^9}, {
   3.865417683615922*^9, 3.865417805093276*^9}, 3.865418614401219*^9, 
   3.865419672811007*^9, 3.865422258765233*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"0252ccde-e40f-4f2c-a76a-a960c1f81523"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"hexacutRules", "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.865418568620954*^9, 3.8654185767826233`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"db89cfa6-832a-4e41-98d3-b2aadb683b64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"bi", "[", 
     RowBox[{"ell", "[", "1", "]"}], "]"}], "\[Rule]", 
    RowBox[{"bi", "[", 
     RowBox[{
      RowBox[{"shift", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "A1"}], "}"}], ",", "\[Alpha]"}], "]"}], ",", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"bi", "[", "a3", "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"shift", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a1", ",", "A1"}], "}"}], ",", "\[Alpha]"}], "]"}], ",", 
          
          RowBox[{"bi", "[", "a2", "]"}]}], "}"}]}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"bi", "[", 
     RowBox[{"ell", "[", "2", "]"}], "]"}], "\[Rule]", 
    RowBox[{"bi", "[", 
     RowBox[{
      RowBox[{"shift", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b1", ",", "B1"}], "}"}], ",", "\[Beta]"}], "]"}], ",", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"bi", "[", "X", "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"bi", "[", "b2", "]"}], ",", 
          RowBox[{"shift", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"b1", ",", "B1"}], "}"}], ",", "\[Beta]"}], "]"}]}], 
         "}"}]}], "]"}]}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8654185703360043`*^9, 3.865418576990151*^9}, 
   3.865419675104657*^9, 3.865422261031898*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"5bd3016b-7374-4bcf-b297-421dbe2c52ef"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{
       TemplateBox[{
         TemplateBox[{"\"(\"", 
           StyleBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"],
          "\"\[Rule]\"", 
         SubscriptBox[
          OverscriptBox["a", "^"], "1"], 
         SubscriptBox[
          OverscriptBox["a", "^"], "3"]}, "Row", DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]},
    {
     TemplateBox[{
       TemplateBox[{
         TemplateBox[{"\"(\"", 
           StyleBox[
            SubscriptBox["\"\[ScriptL]\"", "2"], 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"],
          "\"\[Rule]\"", 
         SubscriptBox[
          OverscriptBox["b", "^"], "1"], 
         SubscriptBox[
          OverscriptBox["x", "^"], "3"]}, "Row", DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.8654185703360043`*^9, 3.865418576990151*^9}, 
   3.865419675104657*^9, 3.8654222610359707`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"9fc58ba4-d735-4242-9168-eb6661402737"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"y\[Alpha]", "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.865418580842791*^9, 3.8654185853135433`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"8a9f0543-e2a7-4406-b1fb-9f720e38c739"],

Cell[BoxData[
 RowBox[{"power", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"shift", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a1", ",", "A1"}], "}"}], ",", "\[Alpha]"}], "]"}], ",", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"bi", "[", "a3", "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"shift", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a1", ",", "A1"}], "}"}], ",", "\[Alpha]"}], "]"}], 
             ",", 
             RowBox[{"bi", "[", "a2", "]"}]}], "}"}]}], "]"}], ",", "b1", ",", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"bi", "[", "X", "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"bi", "[", "b2", "]"}], ",", "B1"}], "}"}]}], "]"}]}], 
        "]"}], "+", 
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"shift", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a1", ",", "A1"}], "}"}], ",", "\[Alpha]"}], "]"}], ",", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"bi", "[", "a3", "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"shift", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a1", ",", "A1"}], "}"}], ",", "\[Alpha]"}], "]"}], 
             ",", 
             RowBox[{"bi", "[", "a2", "]"}]}], "}"}]}], "]"}], ",", "B1", ",", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"bi", "[", "X", "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"bi", "[", "b2", "]"}], ",", "b1"}], "}"}]}], "]"}]}], 
        "]"}]}], ")"}], "2"], "-", 
    RowBox[{"4", " ", 
     RowBox[{"ab", "[", 
      RowBox[{
       RowBox[{"shift", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a1", ",", "A1"}], "}"}], ",", "\[Alpha]"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"bi", "[", "a3", "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"shift", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a1", ",", "A1"}], "}"}], ",", "\[Alpha]"}], "]"}], ",", 
           RowBox[{"bi", "[", "a2", "]"}]}], "}"}]}], "]"}], ",", "b1", ",", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"bi", "[", "X", "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"bi", "[", "b2", "]"}], ",", "b1"}], "}"}]}], "]"}]}], 
      "]"}], " ", 
     RowBox[{"ab", "[", 
      RowBox[{
       RowBox[{"shift", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a1", ",", "A1"}], "}"}], ",", "\[Alpha]"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"bi", "[", "a3", "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"shift", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a1", ",", "A1"}], "}"}], ",", "\[Alpha]"}], "]"}], ",", 
           RowBox[{"bi", "[", "a2", "]"}]}], "}"}]}], "]"}], ",", "B1", ",", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"bi", "[", "X", "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"bi", "[", "b2", "]"}], ",", "B1"}], "}"}]}], "]"}]}], 
      "]"}]}]}], ",", 
   FractionBox["1", "2"]}], "]"}]], "Output",
 CellChangeTimes->{{3.865418582264963*^9, 3.86541858553452*^9}, 
   3.8654186187754793`*^9, 3.865419676162434*^9, 3.8654222647186403`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"eff4cad4-96a1-4e87-9d8c-bd462cc5d303"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{
        StyleBox[
        "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False], 
        SubscriptBox[
         OverscriptBox["a", "^"], "1"], 
        SubscriptBox[
         OverscriptBox["a", "^"], "3"], "b1", 
        TemplateBox[{
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          "\"\[Intersection]\"", 
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], "B1", 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
         "RowDefault"], 
        StyleBox[
        "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False]},
       "RowDefault"], "+", 
      TemplateBox[{
        StyleBox[
        "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False], 
        SubscriptBox[
         OverscriptBox["a", "^"], "1"], 
        SubscriptBox[
         OverscriptBox["a", "^"], "3"], "B1", 
        TemplateBox[{
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          "\"\[Intersection]\"", 
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], "b1", 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
         "RowDefault"], 
        StyleBox[
        "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False]},
       "RowDefault"]}], ")"}], "2"], "-", 
   RowBox[{"4", " ", 
    TemplateBox[{
      StyleBox[
      "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
       False], 
      SubscriptBox[
       OverscriptBox["a", "^"], "1"], 
      SubscriptBox[
       OverscriptBox["a", "^"], "3"], "b1", 
      TemplateBox[{
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["X", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        "\"\[Intersection]\"", 
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["b2", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        "b1", 
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
       "RowDefault"], 
      StyleBox[
      "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
       StripOnInput -> False]},
     "RowDefault"], " ", 
    TemplateBox[{
      StyleBox[
      "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
       False], 
      SubscriptBox[
       OverscriptBox["a", "^"], "1"], 
      SubscriptBox[
       OverscriptBox["a", "^"], "3"], "B1", 
      TemplateBox[{
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["X", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        "\"\[Intersection]\"", 
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["b2", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        "B1", 
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
       "RowDefault"], 
      StyleBox[
      "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
       StripOnInput -> False]},
     "RowDefault"]}]}]]], "Output",
 CellChangeTimes->{{3.865418582264963*^9, 3.86541858553452*^9}, 
   3.8654186187754793`*^9, 3.865419676162434*^9, 3.865422264733953*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"169275cb-2ee1-4cc9-aa76-8cad215465ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"y\[Alpha]4", "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{3.8654185918515453`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"fadc6542-99cd-40e7-8e6e-a2800b91426c"],

Cell[BoxData[
 RowBox[{"power", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"A1", ",", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"bi", "[", "a3", "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A1", ",", 
             RowBox[{"bi", "[", "a2", "]"}]}], "}"}]}], "]"}], ",", "b1", ",", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"bi", "[", "X", "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"bi", "[", "b2", "]"}], ",", "B1"}], "}"}]}], "]"}]}], 
        "]"}], "+", 
       RowBox[{"ab", "[", 
        RowBox[{"A1", ",", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"bi", "[", "a3", "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A1", ",", 
             RowBox[{"bi", "[", "a2", "]"}]}], "}"}]}], "]"}], ",", "B1", ",", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"bi", "[", "X", "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"bi", "[", "b2", "]"}], ",", "b1"}], "}"}]}], "]"}]}], 
        "]"}]}], ")"}], "2"], "-", 
    RowBox[{"4", " ", 
     RowBox[{"ab", "[", 
      RowBox[{"A1", ",", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"bi", "[", "a3", "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"A1", ",", 
           RowBox[{"bi", "[", "a2", "]"}]}], "}"}]}], "]"}], ",", "b1", ",", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"bi", "[", "X", "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"bi", "[", "b2", "]"}], ",", "b1"}], "}"}]}], "]"}]}], 
      "]"}], " ", 
     RowBox[{"ab", "[", 
      RowBox[{"A1", ",", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"bi", "[", "a3", "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"A1", ",", 
           RowBox[{"bi", "[", "a2", "]"}]}], "}"}]}], "]"}], ",", "B1", ",", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"bi", "[", "X", "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"bi", "[", "b2", "]"}], ",", "B1"}], "}"}]}], "]"}]}], 
      "]"}]}]}], ",", 
   FractionBox["1", "2"]}], "]"}]], "Output",
 CellChangeTimes->{{3.865418592471693*^9, 3.865418619767071*^9}, 
   3.8654196775412073`*^9, 3.865422270532083*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"c8daf1ff-b550-42fa-be74-9c38284d3121"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{
        StyleBox[
        "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False], "A1", 
        TemplateBox[{
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["a3", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          "\"\[Intersection]\"", 
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          "A1", 
          TemplateBox[{"\"(\"", 
            StyleBox["a2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
         "RowDefault"], "b1", 
        TemplateBox[{
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          "\"\[Intersection]\"", 
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], "B1", 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
         "RowDefault"], 
        StyleBox[
        "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False]},
       "RowDefault"], "+", 
      TemplateBox[{
        StyleBox[
        "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False], "A1", 
        TemplateBox[{
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["a3", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          "\"\[Intersection]\"", 
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          "A1", 
          TemplateBox[{"\"(\"", 
            StyleBox["a2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
         "RowDefault"], "B1", 
        TemplateBox[{
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["X", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          "\"\[Intersection]\"", 
          StyleBox[
          "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
          TemplateBox[{"\"(\"", 
            StyleBox["b2", 
             RGBColor[0, 0, 
              Rational[2, 3]], StripOnInput -> False], "\")\""}, 
           "RowDefault"], "b1", 
          StyleBox[
          "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
         "RowDefault"], 
        StyleBox[
        "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
         StripOnInput -> False]},
       "RowDefault"]}], ")"}], "2"], "-", 
   RowBox[{"4", " ", 
    TemplateBox[{
      StyleBox[
      "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
       False], "A1", 
      TemplateBox[{
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["a3", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        "\"\[Intersection]\"", 
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], "A1", 
        TemplateBox[{"\"(\"", 
          StyleBox["a2", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
       "RowDefault"], "b1", 
      TemplateBox[{
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["X", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        "\"\[Intersection]\"", 
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["b2", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        "b1", 
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
       "RowDefault"], 
      StyleBox[
      "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
       StripOnInput -> False]},
     "RowDefault"], " ", 
    TemplateBox[{
      StyleBox[
      "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
       False], "A1", 
      TemplateBox[{
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["a3", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        "\"\[Intersection]\"", 
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], "A1", 
        TemplateBox[{"\"(\"", 
          StyleBox["a2", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
       "RowDefault"], "B1", 
      TemplateBox[{
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["X", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        "\"\[Intersection]\"", 
        StyleBox[
        "\"(\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
        TemplateBox[{"\"(\"", 
          StyleBox["b2", 
           RGBColor[0, 0, 
            Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
        "B1", 
        StyleBox[
        "\")\"", Magnification -> 1.2 Inherited, StripOnInput -> False]}, 
       "RowDefault"], 
      StyleBox[
      "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
       StripOnInput -> False]},
     "RowDefault"]}]}]]], "Output",
 CellChangeTimes->{{3.865418592471693*^9, 3.865418619767071*^9}, 
   3.8654196775412073`*^9, 3.865422270535055*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"aab627f0-b803-417b-980a-0b2549994f0c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerics", "Section",
 CellChangeTimes->{{3.865417895728376*^9, 
  3.8654178967869463`*^9}},ExpressionUUID->"a8b67ad8-e2a6-4acb-abad-\
f13d88a28b9e"],

Cell[CellGroupData[{

Cell[BoxData["showTwistors"], "Input",
 CellChangeTimes->{{3.865417897960833*^9, 3.865417898514268*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c1182b54-8f4d-4ece-846e-92c49554893a"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{10}, "Spacer1"], 
   TagBox[
    GridBox[{{
       SubscriptBox["z", "A1"], 
       SubscriptBox["z", "a1"], 
       SubscriptBox["z", "A2"], 
       SubscriptBox["z", "a2"], 
       SubscriptBox["z", "A3"], 
       SubscriptBox["z", "a3"], 
       SubscriptBox["z", "B1"], 
       SubscriptBox["z", "b1"], 
       SubscriptBox["z", "B2"], 
       SubscriptBox["z", "b2"]}, {
      "1", "1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
      "1", "2", "3", "4", "5", "6", "7", "8", "9", "10"}, {
      "1", "3", "6", "10", "15", "21", "28", "36", "45", "55"}, {
      "1", "4", "10", "20", "35", "56", "84", "120", "165", "220"}}, 
     AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{"\"X\"", "\"x\""}, {"1", "1"}, {"13", "14"}, {"91", "105"}, {
      "455", "560"}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       TemplateBox[{"\"\[ScriptL]\"", "\"A\"", "1"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox], 
       TemplateBox[{"\"\[ScriptL]\"", "\"B\"", "1"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox]}, {"2", "1"}, {"29", "16"}, {
      "225", "136"}, {"1240", "816"}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       TemplateBox[{"\"\[ScriptL]\"", "\"C\"", "2"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox], 
       TemplateBox[{"\"\[ScriptL]\"", "\"D\"", "2"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox]}, {"2", "1"}, {"33", "18"}, {
      "289", "171"}, {"1785", "1140"}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{
  3.865417898977659*^9, {3.865418284546796*^9, 3.865418291948884*^9}, 
   3.8654196805704947`*^9, 3.865422275059455*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"b160107e-3a0c-4f70-b261-731a9cf7b97d"]
}, Open  ]],

Cell[TextData[{
 "You may reset numerics easily by calling \n",
 StyleBox["randomPositiveKinematics[]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.865419484821672*^9, 
  3.865419532519911*^9}},ExpressionUUID->"f8f790fe-86cc-4a8b-86bc-\
69c0d145675e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"randomPositiveKinematics", "[", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{3.865419534135952*^9, 3.865419542571247*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a9e936e3-866d-4bb3-8fa7-0cbe26ee488b"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{10}, "Spacer1"], 
   TagBox[
    GridBox[{{
       SubscriptBox["z", "A1"], 
       SubscriptBox["z", "a1"], 
       SubscriptBox["z", "A2"], 
       SubscriptBox["z", "a2"], 
       SubscriptBox["z", "A3"], 
       SubscriptBox["z", "a3"], 
       SubscriptBox["z", "B1"], 
       SubscriptBox["z", "b1"], 
       SubscriptBox["z", "B2"], 
       SubscriptBox["z", "b2"]}, {
       RowBox[{"-", 
         FractionBox["5", "16"]}], 
       RowBox[{"-", 
         FractionBox["15", "16"]}], 
       RowBox[{"-", 
         FractionBox["271", "288"]}], 
       RowBox[{"-", 
         FractionBox["2387", "576"]}], 
       RowBox[{"-", 
         FractionBox["365", "36"]}], 
       RowBox[{"-", 
         FractionBox["6545", "576"]}], 
       RowBox[{"-", 
         FractionBox["3029", "288"]}], 
       RowBox[{"-", 
         FractionBox["8623", "2880"]}], 
       RowBox[{"-", 
         FractionBox["14267", "2880"]}], 
       RowBox[{"-", 
         FractionBox["8161", "288"]}]}, {
       FractionBox["115", "7"], 
       FractionBox["240", "7"], 
       FractionBox["2032", "63"], 
       FractionBox["1225", "9"], 
       FractionBox["19135", "63"], 
       FractionBox["2863", "9"], 
       FractionBox["17936", "63"], 
       FractionBox["24566", "315"], 
       FractionBox["38674", "315"], 
       FractionBox["42982", "63"]}, {
       RowBox[{"-", 
         FractionBox["3055", "42"]}], 
       RowBox[{"-", 
         FractionBox["2013", "14"]}], 
       RowBox[{"-", 
         FractionBox["101303", "756"]}], 
       RowBox[{"-", 
         FractionBox["121573", "216"]}], 
       RowBox[{"-", 
         FractionBox["234935", "189"]}], 
       RowBox[{"-", 
         FractionBox["278983", "216"]}], 
       RowBox[{"-", 
         FractionBox["870385", "756"]}], 
       RowBox[{"-", 
         FractionBox["474619", "1512"]}], 
       RowBox[{"-", 
         FractionBox["106097", "216"]}], 
       RowBox[{"-", 
         FractionBox["293735", "108"]}]}, {
       FractionBox["405", "14"], 
       FractionBox["355", "7"], 
       FractionBox["5851", "126"], 
       FractionBox["6983", "36"], 
       FractionBox["53365", "126"], 
       FractionBox["15713", "36"], 
       FractionBox["24415", "63"], 
       FractionBox["26507", "252"], 
       FractionBox["5893", "36"], 
       FractionBox["8132", "9"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{"\"X\"", "\"x\""}, {
       RowBox[{"-", 
         FractionBox["721", "10"]}], 
       RowBox[{"-", 
         FractionBox["9551", "48"]}]}, {
       FractionBox["57304", "35"], 
       FractionBox["94393", "21"]}, {
       RowBox[{"-", 
         FractionBox["136064", "21"]}], 
       RowBox[{"-", 
         FractionBox["319975", "18"]}]}, {
       FractionBox["14976", "7"], 
       FractionBox["17600", "3"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       TemplateBox[{"\"\[ScriptL]\"", "\"A\"", "1"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox], 
       TemplateBox[{"\"\[ScriptL]\"", "\"B\"", "1"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox]}, {
       RowBox[{"-", 
         FractionBox["29627", "720"]}], 
       RowBox[{"-", 
         FractionBox["12713", "144"]}]}, {
       FractionBox["292276", "315"], 
       FractionBox["124912", "63"]}, {
       RowBox[{"-", 
         FractionBox["1386755", "378"]}], 
       RowBox[{"-", 
         FractionBox["2961865", "378"]}]}, {
       FractionBox["76264", "63"], 
       FractionBox["162824", "63"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       TemplateBox[{"\"\[ScriptL]\"", "\"C\"", "2"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox], 
       TemplateBox[{"\"\[ScriptL]\"", "\"D\"", "2"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox]}, {
       RowBox[{"-", 
         FractionBox["72721", "960"]}], 
       RowBox[{"-", 
         FractionBox["48943", "720"]}]}, {
       FractionBox["177302", "105"], 
       FractionBox["470264", "315"]}, {
       RowBox[{"-", 
         FractionBox["3360205", "504"]}], 
       RowBox[{"-", 
         FractionBox["2224015", "378"]}]}, {
       FractionBox["46148", "21"], 
       FractionBox["122006", "63"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{{3.8654195435487823`*^9, 3.865419545155848*^9}, 
   3.865419685914236*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"69f6beaf-23d7-481e-8bc1-48dc9bd6d0ff"]
}, Open  ]],

Cell[TextData[{
 "Or you can reset this to the default using \n",
 StyleBox["useReferenceTwistors",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.865419687640254*^9, 
  3.865419703214241*^9}},ExpressionUUID->"bd457a76-bc6a-4691-b213-\
fc660103774c"],

Cell[CellGroupData[{

Cell[BoxData[{"useReferenceTwistors", "\[IndentingNewLine]", \
"showTwistors"}], "Input",
 CellChangeTimes->{{3.865419704261216*^9, 3.865419706951461*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a8cc174a-1646-49eb-951e-f20ab07d6628"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{10}, "Spacer1"], 
   TagBox[
    GridBox[{{
       SubscriptBox["z", "A1"], 
       SubscriptBox["z", "a1"], 
       SubscriptBox["z", "A2"], 
       SubscriptBox["z", "a2"], 
       SubscriptBox["z", "A3"], 
       SubscriptBox["z", "a3"], 
       SubscriptBox["z", "B1"], 
       SubscriptBox["z", "b1"], 
       SubscriptBox["z", "B2"], 
       SubscriptBox["z", "b2"]}, {
      "1", "1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
      "1", "2", "3", "4", "5", "6", "7", "8", "9", "10"}, {
      "1", "3", "6", "10", "15", "21", "28", "36", "45", "55"}, {
      "1", "4", "10", "20", "35", "56", "84", "120", "165", "220"}}, 
     AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{"\"X\"", "\"x\""}, {"1", "1"}, {"13", "14"}, {"91", "105"}, {
      "455", "560"}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       TemplateBox[{"\"\[ScriptL]\"", "\"A\"", "1"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox], 
       TemplateBox[{"\"\[ScriptL]\"", "\"B\"", "1"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox]}, {"2", "1"}, {"29", "16"}, {
      "225", "136"}, {"1240", "816"}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       TemplateBox[{"\"\[ScriptL]\"", "\"C\"", "2"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox], 
       TemplateBox[{"\"\[ScriptL]\"", "\"D\"", "2"}, "Subsuperscript", 
        SyntaxForm -> SubsuperscriptBox]}, {"2", "1"}, {"33", "18"}, {
      "289", "171"}, {"1785", "1140"}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{3.8654197074474287`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"bb5fc7e3-3710-4d1d-b42a-546969f74d6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking the hexacut and heptacut rules", "Subsection",
 CellChangeTimes->{{3.8654183959800863`*^9, 
  3.865418406051568*^9}},ExpressionUUID->"5213c920-f0f6-48a6-a91e-\
1b4f9a4bd631"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "[", "hexacutRules", "]"}]], "Input",
 CellChangeTimes->{{3.865418409170739*^9, 3.865418410904273*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"04a7ee8b-606b-46e4-801e-569d5d87907e"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{
       TemplateBox[{
         TemplateBox[{"\"(\"", 
           StyleBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"],
          "\"\[Rule]\"", 
         SubscriptBox[
          OverscriptBox["a", "^"], "1"], 
         SubscriptBox[
          OverscriptBox["a", "^"], "3"]}, "Row", DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]},
    {
     TemplateBox[{
       TemplateBox[{
         TemplateBox[{"\"(\"", 
           StyleBox[
            SubscriptBox["\"\[ScriptL]\"", "2"], 
            RGBColor[0, 0, 
             Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"],
          "\"\[Rule]\"", 
         SubscriptBox[
          OverscriptBox["b", "^"], "1"], 
         SubscriptBox[
          OverscriptBox["x", "^"], "3"]}, "Row", DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.8654184111507273`*^9, 3.865419710563542*^9, 
  3.865422285832699*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"b2bd314e-b901-4436-a090-f6c9be4434b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"propList", "/.", "hexacutRules"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "nice"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"evaluate", "[", "%%", "]"}], "]"}]}], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"8c702528-2078-4b96-9ee5-78c5c1c38ef7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     SubscriptBox[
      OverscriptBox["a", "^"], "1"], 
     SubscriptBox[
      OverscriptBox["a", "^"], "3"], 
     TemplateBox[{"\"(\"", 
       StyleBox["a1", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     SubscriptBox[
      OverscriptBox["a", "^"], "1"], 
     SubscriptBox[
      OverscriptBox["a", "^"], "3"], 
     TemplateBox[{"\"(\"", 
       StyleBox["a2", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     SubscriptBox[
      OverscriptBox["a", "^"], "1"], 
     SubscriptBox[
      OverscriptBox["a", "^"], "3"], 
     TemplateBox[{"\"(\"", 
       StyleBox["a3", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     SubscriptBox[
      OverscriptBox["b", "^"], "1"], 
     SubscriptBox[
      OverscriptBox["x", "^"], "3"], 
     TemplateBox[{"\"(\"", 
       StyleBox["b1", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     SubscriptBox[
      OverscriptBox["b", "^"], "1"], 
     SubscriptBox[
      OverscriptBox["x", "^"], "3"], 
     TemplateBox[{"\"(\"", 
       StyleBox["b2", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     SubscriptBox[
      OverscriptBox["b", "^"], "1"], 
     SubscriptBox[
      OverscriptBox["x", "^"], "3"], 
     TemplateBox[{"\"(\"", 
       StyleBox["X", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"], ",", 
   TemplateBox[{
     StyleBox[
     "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False], 
     SubscriptBox[
      OverscriptBox["a", "^"], "1"], 
     SubscriptBox[
      OverscriptBox["a", "^"], "3"], 
     TemplateBox[{"\"(\"", 
       StyleBox["X", 
        RGBColor[0, 0, 
         Rational[2, 3]], StripOnInput -> False], "\")\""}, "RowDefault"], 
     StyleBox[
     "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, StripOnInput -> 
      False]},
    "RowDefault"]}], "}"}]], "Output",
 CellChangeTimes->{3.865418456408024*^9, 3.8654197113039103`*^9, 
  3.8654222866369047`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"7a2e5e8d-a12f-4fa4-b4f3-fee3bf8115ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "320"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.865418456408024*^9, 3.8654197113039103`*^9, 
  3.865422286646481*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"16f93cc4-9a5c-48ad-9ebe-fac945bced91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"propList", "/.", "hexacutRules"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "@", 
  RowBox[{"evaluate", "[", "%", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "->", "#"}], "&"}], "/@", 
  "quadraticRoots"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "/.", 
  RowBox[{"evaluate", "[", "%", "]"}]}]}], "Input",
 CellChangeTimes->{{3.865418704487715*^9, 3.865418749833824*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"f113898c-d74e-47fd-8d75-6e4a20b3abdc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "320"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"48", " ", "\[Alpha]"}], "+", 
      RowBox[{"55", " ", 
       SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.865418705322556*^9, 3.865418749998588*^9}, 
   3.865419712885745*^9, 3.865422288975574*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"abd49f2f-da38-46da-a8c9-e375568fffbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Alpha]", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"bi", "[", "a1", "]"}], ",", 
         RowBox[{"bi", "[", "a3", "]"}]}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"bi", "[", "a2", "]"}], ",", 
         RowBox[{"bi", "[", "X", "]"}]}], "]"}]}], "-", 
      RowBox[{"ab", "[", 
       RowBox[{"A1", ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a1", ",", 
            RowBox[{"bi", "[", "a2", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
        RowBox[{"bi", "[", "X", "]"}]}], "]"}], "+", 
      RowBox[{"ab", "[", 
       RowBox[{"A1", ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a1", ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
        RowBox[{"bi", "[", "a2", "]"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"ab", "[", 
       RowBox[{"A1", ",", 
        RowBox[{"bi", "[", "a2", "]"}], ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"bi", "[", "a3", "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"A1", ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "}"}]}], "]"}]}], "]"}]}]]}], 
   ",", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"bi", "[", "a1", "]"}], ",", 
         RowBox[{"bi", "[", "a3", "]"}]}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"bi", "[", "a2", "]"}], ",", 
         RowBox[{"bi", "[", "X", "]"}]}], "]"}]}], "-", 
      RowBox[{"ab", "[", 
       RowBox[{"A1", ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a1", ",", 
            RowBox[{"bi", "[", "a2", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
        RowBox[{"bi", "[", "X", "]"}]}], "]"}], "+", 
      RowBox[{"ab", "[", 
       RowBox[{"A1", ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a1", ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"bi", "[", "a3", "]"}], "}"}]}], "]"}], ",", 
        RowBox[{"bi", "[", "a2", "]"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"ab", "[", 
       RowBox[{"A1", ",", 
        RowBox[{"bi", "[", "a2", "]"}], ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"bi", "[", "a3", "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"A1", ",", 
            RowBox[{"bi", "[", "X", "]"}]}], "}"}]}], "]"}]}], "]"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.865418705322556*^9, 3.865418749998588*^9}, 
   3.865419712885745*^9, 3.865422288980191*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"6b43a24c-966b-4ff8-af5a-4e8e2b1da5bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.865418705322556*^9, 3.865418749998588*^9}, 
   3.865419712885745*^9, 3.865422288982471*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"4b2df996-9d85-4151-a8d4-f3915b062092"]
}, Open  ]],

Cell["Checking that the residue on the heptacut is 1/y", "Text",
 CellChangeTimes->{{3.865418491960204*^9, 
  3.865418501475173*^9}},ExpressionUUID->"84736232-1296-47a5-947e-\
35f024432e96"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"evaluate", "[", 
   RowBox[{
    RowBox[{"ab", "[", 
     RowBox[{
      RowBox[{"bi", "[", 
       RowBox[{"ell", "[", "1", "]"}], "]"}], ",", 
      RowBox[{"bi", "[", 
       RowBox[{"ell", "[", "2", "]"}], "]"}]}], "]"}], "/.", "hexacutRules"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]", "/.", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"%", "==", "0"}], ",", "\[Beta]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{"1", "/", "%%"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "#"}], "}"}]}], "]"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"d94fcb46-fce2-4cae-964b-c1d85d6d1bcf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2970", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"16253", "+", 
         RowBox[{"19510", " ", "\[Alpha]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"214425", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"2335080", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"9137614", "+", 
               RowBox[{"5", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3027832", "+", 
                  RowBox[{"1802645", " ", "\[Alpha]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}]]}]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"795", "+", 
        RowBox[{"4388", " ", "\[Alpha]"}], "+", 
        RowBox[{"5340", " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2970", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"16253", "+", 
         RowBox[{"19510", " ", "\[Alpha]"}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"214425", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"2335080", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"9137614", "+", 
               RowBox[{"5", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3027832", "+", 
                  RowBox[{"1802645", " ", "\[Alpha]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}]]}]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"795", "+", 
        RowBox[{"4388", " ", "\[Alpha]"}], "+", 
        RowBox[{"5340", " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8654184741830797`*^9, 3.865418756833557*^9, 
  3.865419715917428*^9, 3.8654222924698973`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"3b7871a4-0e2d-4028-b626-ef7b1226ddbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"32", " ", 
      SqrtBox[
       RowBox[{"214425", "+", 
        RowBox[{"2335080", " ", "\[Alpha]"}], "+", 
        RowBox[{"9137614", " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"15139160", " ", 
         SuperscriptBox["\[Alpha]", "3"]}], "+", 
        RowBox[{"9013225", " ", 
         SuperscriptBox["\[Alpha]", "4"]}]}]]}]]}], ",", 
   FractionBox["1", 
    RowBox[{"32", " ", 
     SqrtBox[
      RowBox[{"214425", "+", 
       RowBox[{"2335080", " ", "\[Alpha]"}], "+", 
       RowBox[{"9137614", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"15139160", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], "+", 
       RowBox[{"9013225", " ", 
        SuperscriptBox["\[Alpha]", "4"]}]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.8654184741830797`*^9, 3.865418756833557*^9, 
  3.865419715917428*^9, 3.865422292835348*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"8cf285e0-4988-46f3-860a-b84acecdf3a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"evaluate", "[", 
  RowBox[{"1", "/", "y\[Alpha]"}], "]"}]], "Input",
 CellChangeTimes->{{3.865418476576037*^9, 3.8654184832606497`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"7bb14a4f-b79c-47d4-a56c-40fc421779b5"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"32", " ", 
   SqrtBox[
    RowBox[{"214425", "+", 
     RowBox[{"2335080", " ", "\[Alpha]"}], "+", 
     RowBox[{"9137614", " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     RowBox[{"15139160", " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"9013225", " ", 
      SuperscriptBox["\[Alpha]", "4"]}]}]]}]]], "Output",
 CellChangeTimes->{{3.865418480608555*^9, 3.865418483495541*^9}, 
   3.865419717778776*^9, 3.865422297537653*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"e3d78d7e-12b7-4139-bcb0-384f1ca7ae74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Expand", "[", 
  RowBox[{"evaluate", "[", "ellipticQuartic", "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"Power", "[", 
    RowBox[{"y\[Alpha]", ",", "2"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"Power", "[", 
    RowBox[{"y\[Alpha]4", ",", "2"}], "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.865418660279602*^9, 3.865418694741055*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"167989f5-e126-4eef-95e9-208975cc5d9d"],

Cell[BoxData[
 RowBox[{"219571200", "+", 
  RowBox[{"2391121920", " ", "\[Alpha]"}], "+", 
  RowBox[{"9356916736", " ", 
   SuperscriptBox["\[Alpha]", "2"]}], "+", 
  RowBox[{"15502499840", " ", 
   SuperscriptBox["\[Alpha]", "3"]}], "+", 
  RowBox[{"9229542400", " ", 
   SuperscriptBox["\[Alpha]", "4"]}]}]], "Output",
 CellChangeTimes->{{3.865418662954598*^9, 3.86541869498172*^9}, 
   3.86541971881592*^9, 3.865422300299407*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"34823b4f-fc33-43ec-af2e-6c10522fa658"],

Cell[BoxData[
 RowBox[{"219571200", "+", 
  RowBox[{"2391121920", " ", "\[Alpha]"}], "+", 
  RowBox[{"9356916736", " ", 
   SuperscriptBox["\[Alpha]", "2"]}], "+", 
  RowBox[{"15502499840", " ", 
   SuperscriptBox["\[Alpha]", "3"]}], "+", 
  RowBox[{"9229542400", " ", 
   SuperscriptBox["\[Alpha]", "4"]}]}]], "Output",
 CellChangeTimes->{{3.865418662954598*^9, 3.86541869498172*^9}, 
   3.86541971881592*^9, 3.8654223003033752`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"1f930ba1-f6d5-4cf5-a234-b053d8d8a8e5"],

Cell[BoxData["9229542400"], "Output",
 CellChangeTimes->{{3.865418662954598*^9, 3.86541869498172*^9}, 
   3.86541971881592*^9, 3.865422300305368*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"6fee449c-4aec-4da5-98f4-11cedbc8fb12"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Checking that the new top-level integrand numerators are diagonal in the \
basic forms\
\>", "Subsubsection",
 CellChangeTimes->{{3.865419077988556*^9, 
  3.865419090618923*^9}},ExpressionUUID->"202a9087-1ea5-4bd3-bcd7-\
9e7777d5e040"],

Cell[CellGroupData[{

Cell[BoxData[{"basicForms", "\[IndentingNewLine]", 
 RowBox[{"%", "*", "y"}]}], "Input",
 CellChangeTimes->{{3.865419091489641*^9, 3.865419097658792*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"d3f5a46a-d04a-40d3-ad33-60cfa3cce130"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "y"], ",", 
   FractionBox[
    RowBox[{
     FractionBox["yq1", 
      RowBox[{
       RowBox[{"-", "q1"}], "+", "\[Alpha]"}]], "-", 
     FractionBox["yq2", 
      RowBox[{
       RowBox[{"-", "q2"}], "+", "\[Alpha]"}]]}], "y"], ",", 
   FractionBox[
    RowBox[{
     FractionBox["yq1", 
      RowBox[{
       RowBox[{"-", "q1"}], "+", "\[Alpha]"}]], "+", 
     FractionBox["yq2", 
      RowBox[{
       RowBox[{"-", "q2"}], "+", "\[Alpha]"}]]}], "y"]}], "}"}]], "Output",
 CellChangeTimes->{{3.86541909298313*^9, 3.8654190979346943`*^9}, 
   3.8654197203969316`*^9, 3.865422307978579*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"b7a25679-d01c-4d84-9144-2ae3ed1a78b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["yq1", 
     RowBox[{
      RowBox[{"-", "q1"}], "+", "\[Alpha]"}]], "-", 
    FractionBox["yq2", 
     RowBox[{
      RowBox[{"-", "q2"}], "+", "\[Alpha]"}]]}], ",", 
   RowBox[{
    FractionBox["yq1", 
     RowBox[{
      RowBox[{"-", "q1"}], "+", "\[Alpha]"}]], "+", 
    FractionBox["yq2", 
     RowBox[{
      RowBox[{"-", "q2"}], "+", "\[Alpha]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.86541909298313*^9, 3.8654190979346943`*^9}, 
   3.8654197203969316`*^9, 3.865422307981881*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"75754be4-1673-4aa3-b68e-c4affa5606da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{
    RowBox[{"topLevelIntegrandNumeratorList", "/", 
     RowBox[{"ab", "[", 
      RowBox[{
       RowBox[{"bi", "[", 
        RowBox[{"ell", "[", "1", "]"}], "]"}], ",", 
       RowBox[{"bi", "[", "X", "]"}]}], "]"}]}], "/.", "hexacutRules"}], 
   "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{
    RowBox[{"y", " ", "basicForms"}], "/.", "numericRules"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%%", "-", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.865418761332983*^9, 3.865418849986862*^9}, {
  3.8654189596687117`*^9, 3.865418959823546*^9}, {3.865419012926457*^9, 
  3.86541902065342*^9}, {3.865419052718465*^9, 3.8654190565066757`*^9}, {
  3.86541923832695*^9, 3.8654192396658382`*^9}, {3.8654197296460648`*^9, 
  3.865419736917672*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"2f48779c-16e7-4cc7-bfcf-74d044d35fd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"9984", " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"58", " ", "\[Alpha]"}]}], ")"}]}], 
     RowBox[{"11", " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"48", " ", "\[Alpha]"}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{"89856", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}], 
    RowBox[{"11", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"48", " ", "\[Alpha]"}], "+", 
       RowBox[{"55", " ", 
        SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.86541877032414*^9, 3.865418795188493*^9}, {
   3.865418837871533*^9, 3.865418850483987*^9}, 3.865418960684374*^9, {
   3.865419016222144*^9, 3.865419074889214*^9}, 3.865419240626081*^9, {
   3.8654197221837177`*^9, 3.865419737239975*^9}, 3.8654223124614887`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"b1b90d52-f526-4d18-be08-36450763ed17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"9984", " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"58", " ", "\[Alpha]"}]}], ")"}]}], 
     RowBox[{"11", " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"48", " ", "\[Alpha]"}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{"89856", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}], 
    RowBox[{"11", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"48", " ", "\[Alpha]"}], "+", 
       RowBox[{"55", " ", 
        SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.86541877032414*^9, 3.865418795188493*^9}, {
   3.865418837871533*^9, 3.865418850483987*^9}, 3.865418960684374*^9, {
   3.865419016222144*^9, 3.865419074889214*^9}, 3.865419240626081*^9, {
   3.8654197221837177`*^9, 3.865419737239975*^9}, 3.86542231246948*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"a6a9bc79-93b9-4121-9ac7-31c8e69743db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.86541877032414*^9, 3.865418795188493*^9}, {
   3.865418837871533*^9, 3.865418850483987*^9}, 3.865418960684374*^9, {
   3.865419016222144*^9, 3.865419074889214*^9}, 3.865419240626081*^9, {
   3.8654197221837177`*^9, 3.865419737239975*^9}, 3.865422312471663*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"a6104420-5ef5-4db3-a308-7def757ebd24"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Numerically evaluate the period matrix (from the infinite-precision form)\
\>", "Subsubsection",
 CellChangeTimes->{{3.865419752268004*^9, 
  3.86541976497397*^9}},ExpressionUUID->"05a25490-d681-464f-86a4-\
f977ce369013"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"periodMatrix", "//.", "basicPeriodRules"}], "//.", 
   "numericRules"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Chop", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"%", ",", "50"}], "]"}], ",", 
    RowBox[{"Power", "[", 
     RowBox[{"10", ",", 
      RowBox[{"-", "40"}]}], "]"}]}], "]"}], "//", "nice"}]}], "Input",
 CellChangeTimes->{{3.865419769499008*^9, 3.8654198355001297`*^9}, {
   3.8654199104957237`*^9, 3.865419956425181*^9}, 3.865422329233365*^9, 
   3.865422372279014*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"09581b3c-cc65-4cba-a525-3d175b3a426d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
      "-", "0.0000175072249053232443041898297343083662296423470031247167060492\
4945592359062`50.15051499783199"}], 
      RowBox[{
      "0.000074871090724671219040230078350643119585525982977407879123142482818\
9252663`50.15051499783199", " ", "\[ImaginaryI]"}], "0"},
     {
      RowBox[{
      "-", "0.4443843211734895046394900536149389500428525296657099908567401534\
2208342299953`50.15051499783199"}], 
      RowBox[{
       RowBox[{
       "-", "0.237845035843901007103799987080443015526965449923867357098819115\
7660045175105`50.15051499783199"}], " ", "\[ImaginaryI]"}], "0"},
     {
      RowBox[{
      "-", "0.5507329647309844713080862127566980909348392238622027216802790180\
4625788940192`50.15051499783199"}], 
      RowBox[{
      "1.135345523539082463332608238969981020651907332820941966485555446467015\
75382079`50.15051499783199", " ", "\[ImaginaryI]"}], "1.`50."}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.865419771180223*^9, 3.865419835711609*^9}, {
  3.865419905703699*^9, 3.8654199566455183`*^9}, {3.8654223259012203`*^9, 
  3.865422329980043*^9}, {3.865422370401352*^9, 3.865422372582028*^9}},
 CellLabel->
  "Out[46]//MatrixForm=",ExpressionUUID->"d7160f6f-927d-4638-b797-\
2777a843e78b"]
}, Open  ]],

Cell["This functionality is already encoded directly in:", "Text",
 CellChangeTimes->{{3.865419963179822*^9, 
  3.865419973064665*^9}},ExpressionUUID->"cbe87122-1907-4544-8fc7-\
8ddd3c64e889"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"periodMatrixAnalyticN", ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8654191090078907`*^9, 3.865419118310968*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"67c81802-d506-4a8a-a574-2ac35c3efe42"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
      "-", "0.0000175072249053232443041898297343083662296423470031247167060492\
4945592359062`50.15051499783199"}], 
      RowBox[{
      "0.000074871090724671219040230078350643119585525982977407879123142482818\
9252663`50.15051499783199", " ", "\[ImaginaryI]"}], "0"},
     {
      RowBox[{
      "-", "0.4443843211734895046394900536149389500428525296657099908567401534\
2208342299953`50.15051499783199"}], 
      RowBox[{
       RowBox[{
       "-", "0.237845035843901007103799987080443015526965449923867357098819115\
7660045175105`50.15051499783199"}], " ", "\[ImaginaryI]"}], "0"},
     {
      RowBox[{
      "-", "0.5507329647309844713080862127566980909348392238622027216802790180\
4625788940192`50.15051499783199"}], 
      RowBox[{
      "1.135345523539082463332608238969981020651907332820941966485555446467015\
75382079`50.15051499783199", " ", "\[ImaginaryI]"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.865419112456612*^9, 3.865419118508395*^9}, {
   3.865419220143445*^9, 3.865419252746625*^9}, 3.865419739808144*^9, 
   3.865419959564035*^9, 3.865422374962648*^9},
 CellLabel->
  "Out[48]//MatrixForm=",ExpressionUUID->"0a7cf43f-3974-43cc-8717-\
d7f2a3fe3ad1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with NIntegrated periods", "Subsubsection",
 CellChangeTimes->{{3.86541913218783*^9, 
  3.865419140336587*^9}},ExpressionUUID->"2e345a29-8aaf-4631-abcb-\
9a474ad2e12d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"numericallyIntegratedPeriodMatrix", ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.865419143983184*^9, 3.865419147389731*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"ca705427-f40a-400d-9147-01cee24792fe"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
      "-", "0.0000175072249053232443041898297343083662287977058243305795571013\
0306725375828`50."}], 
      RowBox[{
      "0.000074871090724671219040230078350643119585011407275058308296936001236\
39121554`50.", " ", "\[ImaginaryI]"}], "0"},
     {
      RowBox[{
      "-", "0.4443843211734895046394900536149389500227845270573506753892066299\
5264775135459`50."}], 
      RowBox[{
       RowBox[{
       "-", "0.237845035843901007103799987080443015537914257600650756750150601\
85014345086509`50."}], " ", "\[ImaginaryI]"}], "0"},
     {
      RowBox[{
      "-", "0.5507329647309844713080862127566980909096415532369304242736839299\
1092796050554`50."}], 
      RowBox[{
      "1.135345523539082463332608238969981020640913901096733981289046884789623\
7448882`50.", " ", "\[ImaginaryI]"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8654191476597013`*^9, {3.865419195121065*^9, 3.865419218700514*^9}, 
   3.865419256071291*^9, 3.865419743856249*^9, 3.865419963553459*^9},
 CellLabel->
  "Out[97]//MatrixForm=",ExpressionUUID->"72d7d42d-8113-44cb-b1a4-\
309abd94eec3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["General Numerical rules", "Subsection",
 CellChangeTimes->{{3.865419269928173*^9, 
  3.865419272804131*^9}},ExpressionUUID->"6981741e-9a79-4204-befd-\
2fc6bf023c4d"],

Cell[CellGroupData[{

Cell[BoxData["numericRules"], "Input",
 CellChangeTimes->{{3.8654192767454853`*^9, 3.865419277659759*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"633adc7c-7bb2-4023-88f4-099a31b36e8a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y4", "\[Rule]", 
    RowBox[{"160", " ", 
     SqrtBox["360529"]}]}], ",", 
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    FractionBox["6", "7"]}], ",", 
   RowBox[{"\[CapitalDelta]1", "\[Rule]", 
    RowBox[{"5376", " ", 
     SqrtBox["246"]}]}], ",", 
   RowBox[{"\[CapitalDelta]2", "\[Rule]", 
    RowBox[{"4800", " ", 
     SqrtBox["5789"]}]}], ",", 
   RowBox[{"\[CapitalDelta]3", "\[Rule]", 
    RowBox[{"11520", " ", 
     SqrtBox["1934"]}]}], ",", 
   RowBox[{"r1", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["756958", "1802645"]}], "+", 
     FractionBox[
      RowBox[{"112", " ", "\[ImaginaryI]", " ", 
       SqrtBox["29"]}], "360529"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["287111667156", "3249528996025"], "-", 
        FractionBox[
         RowBox[{"216757248", " ", "\[ImaginaryI]", " ", 
          SqrtBox["29"]}], "649905799205"]}]]}]}]}], ",", 
   RowBox[{"r2", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["756958", "1802645"]}], "-", 
     FractionBox[
      RowBox[{"112", " ", "\[ImaginaryI]", " ", 
       SqrtBox["29"]}], "360529"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["287111667156", "3249528996025"], "+", 
        FractionBox[
         RowBox[{"216757248", " ", "\[ImaginaryI]", " ", 
          SqrtBox["29"]}], "649905799205"]}]]}]}]}], ",", 
   RowBox[{"r3", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["756958", "1802645"]}], "+", 
     FractionBox[
      RowBox[{"112", " ", "\[ImaginaryI]", " ", 
       SqrtBox["29"]}], "360529"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["287111667156", "3249528996025"], "-", 
        FractionBox[
         RowBox[{"216757248", " ", "\[ImaginaryI]", " ", 
          SqrtBox["29"]}], "649905799205"]}]]}]}]}], ",", 
   RowBox[{"r4", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["756958", "1802645"]}], "-", 
     FractionBox[
      RowBox[{"112", " ", "\[ImaginaryI]", " ", 
       SqrtBox["29"]}], "360529"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["287111667156", "3249528996025"], "+", 
        FractionBox[
         RowBox[{"216757248", " ", "\[ImaginaryI]", " ", 
          SqrtBox["29"]}], "649905799205"]}]]}]}]}], ",", 
   RowBox[{"q1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["3", "11"]}]}], ",", 
   RowBox[{"q2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["3", "5"]}]}], ",", 
   RowBox[{"yq1", "\[Rule]", 
    FractionBox["4992", "121"]}], ",", 
   RowBox[{"yq2", "\[Rule]", 
    FractionBox["4992", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.86541927791888*^9, 3.86541930755898*^9}, 
   3.865420014581415*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"1e2bbce7-faae-4a29-84da-df77f30fc45e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Feynman Parametric Representations", "Section",
 CellChangeTimes->{{3.865419322041409*^9, 
  3.8654193271451693`*^9}},ExpressionUUID->"69b54505-f0d0-4f8b-8e45-\
57432da39688"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "[", "parametricIntDenominatorFactorRules", "]"}]], "Input",
 CellChangeTimes->{{3.865419330808008*^9, 3.8654193504737597`*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"1ad137d5-4d01-42c4-b4ae-5ada60ef24eb"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{
       TemplateBox[{"g1", "\"\[Rule]\"", 
         RowBox[{
           RowBox[{"\[Beta]1", " ", "\[Beta]2", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Beta]1", " ", "\[Beta]X", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Beta]2", " ", "\[Beta]X", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}]}]}, "Row", 
        DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]},
    {
     TemplateBox[{
       TemplateBox[{"g2", "\"\[Rule]\"", 
         RowBox[{
           RowBox[{"\[Alpha]1", " ", "\[Alpha]2", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]1", " ", "\[Alpha]3", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a3", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]1", " ", "\[Beta]1", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]1", " ", "\[Beta]2", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]1", " ", "\[Beta]X", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]2", " ", "\[Alpha]3", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a3", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]2", " ", "\[Beta]1", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]2", " ", "\[Beta]2", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]2", " ", "\[Beta]X", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]3", " ", "\[Beta]1", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a3", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]3", " ", "\[Beta]2", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a3", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]3", " ", "\[Beta]X", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a3", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Beta]1", " ", "\[Beta]2", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Beta]1", " ", "\[Beta]X", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Beta]2", " ", "\[Beta]X", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}]}]}, "Row", 
        DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]},
    {
     TemplateBox[{
       TemplateBox[{"g3", "\"\[Rule]\"", 
         RowBox[{
           RowBox[{"\[Alpha]1", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]2", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Alpha]3", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["a3", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Beta]1", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b1", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}], "+", 
           RowBox[{"\[Beta]2", " ", 
             TemplateBox[{
               StyleBox[
               "\"\[LeftAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False], 
               TemplateBox[{"\"(\"", 
                 StyleBox["b2", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 StyleBox["X", 
                  RGBColor[0, 0, 
                   Rational[2, 3]], StripOnInput -> False], "\")\""}, 
                "RowDefault"], 
               StyleBox[
               "\"\[RightAngleBracket]\"", Magnification -> 1.3 Inherited, 
                StripOnInput -> False]}, "RowDefault"]}]}]}, "Row", 
        DisplayFunction -> (PaneBox[
          RowBox[{
            TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
          Center]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               TemplateSlotSequence[1, ","], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
      "Row",
      DisplayFunction->(PaneBox[#, Alignment -> Left]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]& )]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.865419338169652*^9, 3.865419351018283*^9}},
 CellLabel->
  "Out[263]=",ExpressionUUID->"9848f3e6-9fa0-4403-bdc4-6caccf93aa1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"evaluate", "[", "topLevelIntegrandParametricRepNumeratorList", 
  "]"}]], "Input",
 CellChangeTimes->{{3.865419356708819*^9, 3.865419362194981*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"b80f1510-9619-416e-82d5-a1ad455c6b22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"825", " ", "\[Alpha]1"}], "+", 
    RowBox[{"336", " ", "\[Alpha]2"}], "+", 
    RowBox[{"105", " ", "\[Alpha]3"}], "+", 
    RowBox[{"20", " ", "\[Beta]1"}], "+", "\[Beta]2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2620800"}], " ", "\[Alpha]1"}], "-", 
    FractionBox[
     RowBox[{"11741184", " ", "\[Alpha]2"}], "11"], "-", 
    FractionBox[
     RowBox[{"3669120", " ", "\[Alpha]3"}], "11"], "-", 
    FractionBox[
     RowBox[{"698880", " ", "\[Beta]1"}], "11"], "-", 
    FractionBox[
     RowBox[{"34944", " ", "\[Beta]2"}], "11"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "7300800"}], " ", "\[Alpha]1"}], "+", 
    FractionBox[
     RowBox[{"6202368", " ", "\[Alpha]2"}], "11"], "+", 
    FractionBox[
     RowBox[{"17841600", " ", "\[Alpha]3"}], "11"], "+", 
    FractionBox[
     RowBox[{"6946560", " ", "\[Beta]1"}], "11"], "+", 
    FractionBox[
     RowBox[{"474048", " ", "\[Beta]2"}], "11"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.865419355446578*^9, 3.865419362528675*^9}},
 CellLabel->
  "Out[266]=",ExpressionUUID->"77efcedb-7866-4f04-ae11-e3819947f2b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"evaluate", "[", "topLevelIntegrandParametricRepList", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.865419374215748*^9, 3.865419381520492*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"70b144c6-29a4-4af2-bb4d-ce7e341d0a8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20", " ", "\[Beta]1"}], "+", "\[Beta]2", "+", 
       RowBox[{"\[Beta]1", " ", "\[Beta]2"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"825", " ", "\[Alpha]1"}], "+", 
        RowBox[{"336", " ", "\[Alpha]2"}], "+", 
        RowBox[{"\[Alpha]1", " ", "\[Alpha]2"}], "+", 
        RowBox[{"105", " ", "\[Alpha]3"}], "+", 
        RowBox[{"20", " ", "\[Alpha]1", " ", "\[Alpha]3"}], "+", 
        RowBox[{"\[Alpha]2", " ", "\[Alpha]3"}], "+", 
        RowBox[{"20", " ", "\[Beta]1"}], "+", 
        RowBox[{"105", " ", "\[Alpha]1", " ", "\[Beta]1"}], "+", 
        RowBox[{"20", " ", "\[Alpha]2", " ", "\[Beta]1"}], "+", 
        RowBox[{"\[Alpha]3", " ", "\[Beta]1"}], "+", "\[Beta]2", "+", 
        RowBox[{"336", " ", "\[Alpha]1", " ", "\[Beta]2"}], "+", 
        RowBox[{"105", " ", "\[Alpha]2", " ", "\[Beta]2"}], "+", 
        RowBox[{"20", " ", "\[Alpha]3", " ", "\[Beta]2"}], "+", 
        RowBox[{"\[Beta]1", " ", "\[Beta]2"}]}], ")"}], "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox["34944", 
     RowBox[{"11", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20", " ", "\[Beta]1"}], "+", "\[Beta]2", "+", 
        RowBox[{"\[Beta]1", " ", "\[Beta]2"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"825", " ", "\[Alpha]1"}], "+", 
         RowBox[{"336", " ", "\[Alpha]2"}], "+", 
         RowBox[{"\[Alpha]1", " ", "\[Alpha]2"}], "+", 
         RowBox[{"105", " ", "\[Alpha]3"}], "+", 
         RowBox[{"20", " ", "\[Alpha]1", " ", "\[Alpha]3"}], "+", 
         RowBox[{"\[Alpha]2", " ", "\[Alpha]3"}], "+", 
         RowBox[{"20", " ", "\[Beta]1"}], "+", 
         RowBox[{"105", " ", "\[Alpha]1", " ", "\[Beta]1"}], "+", 
         RowBox[{"20", " ", "\[Alpha]2", " ", "\[Beta]1"}], "+", 
         RowBox[{"\[Alpha]3", " ", "\[Beta]1"}], "+", "\[Beta]2", "+", 
         RowBox[{"336", " ", "\[Alpha]1", " ", "\[Beta]2"}], "+", 
         RowBox[{"105", " ", "\[Alpha]2", " ", "\[Beta]2"}], "+", 
         RowBox[{"20", " ", "\[Alpha]3", " ", "\[Beta]2"}], "+", 
         RowBox[{"\[Beta]1", " ", "\[Beta]2"}]}], ")"}], "2"]}]]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"576", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"139425", " ", "\[Alpha]1"}], "-", 
          RowBox[{"10768", " ", "\[Alpha]2"}], "-", 
          RowBox[{"30975", " ", "\[Alpha]3"}], "-", 
          RowBox[{"12060", " ", "\[Beta]1"}], "-", 
          RowBox[{"823", " ", "\[Beta]2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"11", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"825", " ", "\[Alpha]1"}], "+", 
          RowBox[{"336", " ", "\[Alpha]2"}], "+", 
          RowBox[{"105", " ", "\[Alpha]3"}], "+", 
          RowBox[{"20", " ", "\[Beta]1"}], "+", "\[Beta]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"20", " ", "\[Beta]1"}], "+", "\[Beta]2", "+", 
          RowBox[{"\[Beta]1", " ", "\[Beta]2"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"825", " ", "\[Alpha]1"}], "+", 
           RowBox[{"336", " ", "\[Alpha]2"}], "+", 
           RowBox[{"\[Alpha]1", " ", "\[Alpha]2"}], "+", 
           RowBox[{"105", " ", "\[Alpha]3"}], "+", 
           RowBox[{"20", " ", "\[Alpha]1", " ", "\[Alpha]3"}], "+", 
           RowBox[{"\[Alpha]2", " ", "\[Alpha]3"}], "+", 
           RowBox[{"20", " ", "\[Beta]1"}], "+", 
           RowBox[{"105", " ", "\[Alpha]1", " ", "\[Beta]1"}], "+", 
           RowBox[{"20", " ", "\[Alpha]2", " ", "\[Beta]1"}], "+", 
           RowBox[{"\[Alpha]3", " ", "\[Beta]1"}], "+", "\[Beta]2", "+", 
           RowBox[{"336", " ", "\[Alpha]1", " ", "\[Beta]2"}], "+", 
           RowBox[{"105", " ", "\[Alpha]2", " ", "\[Beta]2"}], "+", 
           RowBox[{"20", " ", "\[Alpha]3", " ", "\[Beta]2"}], "+", 
           RowBox[{"\[Beta]1", " ", "\[Beta]2"}]}], ")"}], "2"]}], ")"}]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.865419371397428*^9, 3.8654193818948927`*^9}, 
   3.865420035959687*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"62a7ea88-de09-46e7-aa78-2687c202ccce"]
}, Open  ]],

Cell["\<\
These parametric integrands are to be integrated over 

{\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Beta]1,\[Beta]2} 

each from 0 to \[Infinity]\
\>", "Text",
 CellChangeTimes->{{3.86541938479902*^9, 3.8654194082448187`*^9}, {
  3.865420029082157*^9, 
  3.865420030876267*^9}},ExpressionUUID->"91431343-6ccd-4769-89f9-\
7cc71e065d4a"]
}, Open  ]]
},
WindowSize->{1409, 911},
WindowMargins->{{173, Automatic}, {64, Automatic}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6ae8c97a-f658-4014-96aa-c8a629a8ce8a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 744, 18, 116, "Text",ExpressionUUID->"a7831aa1-0414-466c-a86b-7a0789b06a07"],
Cell[1305, 40, 1229, 32, 116, "Text",ExpressionUUID->"890b0374-4f41-41ad-97d8-cf31b99d8d45"],
Cell[CellGroupData[{
Cell[2559, 76, 184, 3, 67, "Section",ExpressionUUID->"a6444fc1-54ac-4d66-a53c-d876b4c64f38"],
Cell[2746, 81, 379, 8, 72, "Code",ExpressionUUID->"bc0ab654-58c5-41ae-83bf-8d42947ca2e1"],
Cell[3128, 91, 641, 23, 38, "Text",ExpressionUUID->"0968e029-f5c5-41cb-9eff-73653241c938"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3806, 119, 164, 3, 67, "Section",ExpressionUUID->"220ac388-6024-4f95-b2fa-28ac1c271fdd"],
Cell[CellGroupData[{
Cell[3995, 126, 159, 3, 54, "Subsection",ExpressionUUID->"918e193b-b251-4cf8-93ce-fcd35ddc7b8b"],
Cell[CellGroupData[{
Cell[4179, 133, 287, 4, 52, "Input",ExpressionUUID->"8dcc4be3-6c6f-42b3-b16e-21aa4dd301c9"],
Cell[4469, 139, 1366, 40, 56, "Output",ExpressionUUID->"b6b23079-eb92-423a-a8df-704c65a147dc"],
Cell[5838, 181, 4467, 124, 37, "Output",ExpressionUUID->"3f2879b0-e6af-460c-86c6-bca451d10348"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10354, 311, 226, 4, 54, "Subsection",ExpressionUUID->"5f476bf5-2d5f-4a42-9601-6794d2e4b7b6"],
Cell[CellGroupData[{
Cell[10605, 319, 171, 3, 45, "Subsubsection",ExpressionUUID->"0be05e7b-3181-4a9b-9357-2abf50233182"],
Cell[CellGroupData[{
Cell[10801, 326, 233, 3, 30, "Input",ExpressionUUID->"637ce717-55f4-458e-ad57-f6d8b059c4e5"],
Cell[11037, 331, 139338, 3467, 608, "Output",ExpressionUUID->"72b7fdeb-63d4-4df0-809e-15e414c31c9c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[150424, 3804, 192, 3, 45, "Subsubsection",ExpressionUUID->"93feefca-e09f-4cfe-8923-281c8ea3cd6f"],
Cell[CellGroupData[{
Cell[150641, 3811, 230, 3, 30, "Input",ExpressionUUID->"85646455-baf4-4666-9740-8d6d665073e5"],
Cell[150874, 3816, 380588, 9195, 1707, "Output",ExpressionUUID->"fe4f044d-8265-4cba-85d4-4a26516b1701"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[531511, 13017, 201, 3, 45, "Subsubsection",ExpressionUUID->"659c26de-0ba3-4d34-bde5-f6cf89e77c89"],
Cell[CellGroupData[{
Cell[531737, 13024, 235, 3, 30, "Input",ExpressionUUID->"77901641-4887-42bb-9132-0500108f2d50"],
Cell[531975, 13029, 2184, 58, 37, "Output",ExpressionUUID->"97b0a67d-6eed-4057-bef6-0bc9103d08b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[534196, 13092, 209, 3, 30, "Input",ExpressionUUID->"d0c1a3ac-c60d-4b46-b938-92409a129453"],
Cell[534408, 13097, 46162, 1020, 129, "Output",ExpressionUUID->"76ca2a69-ade6-49e2-b302-bb631e7ff1d8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[580631, 14124, 203, 3, 54, "Subsection",ExpressionUUID->"cb602f1c-b6e0-4440-ab5a-fa455df37b9d"],
Cell[CellGroupData[{
Cell[580859, 14131, 214, 3, 30, "Input",ExpressionUUID->"5093f9c2-38db-42f6-9586-f7347b7b3142"],
Cell[581076, 14136, 712, 21, 80, "Output",ExpressionUUID->"0bfe62e1-4374-482d-8091-d17af7a90e5b"]
}, Open  ]],
Cell[581803, 14160, 174, 3, 35, "Text",ExpressionUUID->"aff5f6b5-10e5-4931-bc56-446715e65763"],
Cell[CellGroupData[{
Cell[582002, 14167, 565, 12, 73, "Input",ExpressionUUID->"76eb0a95-c3a8-458a-b1ea-16039be8cbe7"],
Cell[582570, 14181, 3494, 96, 102, "Output",ExpressionUUID->"403b8fcc-b3f4-4060-b5f0-3b9bf89f31b6"],
Cell[586067, 14279, 8600, 242, 176, "Output",ExpressionUUID->"e2592325-1a86-44f4-9aeb-ead564092e73"],
Cell[594670, 14523, 20171, 546, 186, "Output",ExpressionUUID->"8d074caa-02e3-46f2-a195-bf29740a0df4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[614878, 15074, 182, 2, 30, "Input",ExpressionUUID->"85b6ea31-7305-45f5-8b8e-743a3c0e027b"],
Cell[615063, 15078, 2979, 89, 156, "Output",ExpressionUUID->"edf946f2-fa09-4869-b49a-80566ff62f6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[618079, 15172, 179, 3, 45, "Subsubsection",ExpressionUUID->"1a68690a-07f7-4690-8a97-32adedc14c6e"],
Cell[CellGroupData[{
Cell[618283, 15179, 384, 5, 52, "Input",ExpressionUUID->"9797107c-f0e7-4ec1-a7b9-bd7e7c9567fe"],
Cell[618670, 15186, 11361, 310, 243, "Output",ExpressionUUID->"e3fec9f0-b36b-4635-b9cc-418352d1563b"],
Cell[630034, 15498, 46379, 1023, 129, "Output",ExpressionUUID->"0252ccde-e40f-4f2c-a76a-a960c1f81523"]
}, Open  ]],
Cell[CellGroupData[{
Cell[676450, 16526, 245, 3, 52, "Input",ExpressionUUID->"db89cfa6-832a-4e41-98d3-b2aadb683b64"],
Cell[676698, 16531, 1598, 47, 34, "Output",ExpressionUUID->"5bd3016b-7374-4bcf-b297-421dbe2c52ef"],
Cell[678299, 16580, 2480, 61, 63, "Output",ExpressionUUID->"9fc58ba4-d735-4242-9168-eb6661402737"]
}, Open  ]],
Cell[CellGroupData[{
Cell[680816, 16646, 242, 3, 52, "Input",ExpressionUUID->"8a9f0543-e2a7-4406-b1fb-9f720e38c739"],
Cell[681061, 16651, 3944, 113, 121, "Output",ExpressionUUID->"eff4cad4-96a1-4e87-9d8c-bd462cc5d303"],
Cell[685008, 16766, 5244, 141, 40, "Output",ExpressionUUID->"169275cb-2ee1-4cc9-aa76-8cad215465ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[690289, 16912, 219, 3, 52, "Input",ExpressionUUID->"fadc6542-99cd-40e7-8e6e-a2800b91426c"],
Cell[690511, 16917, 2717, 79, 78, "Output",ExpressionUUID->"c8daf1ff-b550-42fa-be74-9c38284d3121"],
Cell[693231, 16998, 8045, 211, 40, "Output",ExpressionUUID->"aab627f0-b803-417b-980a-0b2549994f0c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[701349, 17217, 155, 3, 67, "Section",ExpressionUUID->"a8b67ad8-e2a6-4acb-abad-f13d88a28b9e"],
Cell[CellGroupData[{
Cell[701529, 17224, 183, 2, 30, "Input",ExpressionUUID->"c1182b54-8f4d-4ece-846e-92c49554893a"],
Cell[701715, 17228, 3058, 73, 115, "Output",ExpressionUUID->"b160107e-3a0c-4f70-b261-731a9cf7b97d"]
}, Open  ]],
Cell[704788, 17304, 263, 7, 58, "Text",ExpressionUUID->"f8f790fe-86cc-4a8b-86bc-69c0d145675e"],
Cell[CellGroupData[{
Cell[705076, 17315, 261, 4, 52, "Input",ExpressionUUID->"a9e936e3-866d-4bb3-8fa7-0cbe26ee488b"],
Cell[705340, 17321, 5703, 160, 147, "Output",ExpressionUUID->"69f6beaf-23d7-481e-8bc1-48dc9bd6d0ff"]
}, Open  ]],
Cell[711058, 17484, 259, 7, 58, "Text",ExpressionUUID->"bd457a76-bc6a-4691-b213-fc660103774c"],
Cell[CellGroupData[{
Cell[711342, 17495, 234, 3, 52, "Input",ExpressionUUID->"a8cc174a-1646-49eb-951e-f20ab07d6628"],
Cell[711579, 17500, 2961, 71, 115, "Output",ExpressionUUID->"bb5fc7e3-3710-4d1d-b42a-546969f74d6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[714577, 17576, 189, 3, 54, "Subsection",ExpressionUUID->"5213c920-f0f6-48a6-a91e-1b4f9a4bd631"],
Cell[CellGroupData[{
Cell[714791, 17583, 213, 3, 30, "Input",ExpressionUUID->"04a7ee8b-606b-46e4-801e-569d5d87907e"],
Cell[715007, 17588, 2453, 61, 63, "Output",ExpressionUUID->"b2bd314e-b901-4436-a090-f6c9be4434b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[717497, 17654, 323, 6, 73, "Input",ExpressionUUID->"8c702528-2078-4b96-9ee5-78c5c1c38ef7"],
Cell[717823, 17662, 3933, 117, 43, "Output",ExpressionUUID->"7a2e5e8d-a12f-4fa4-b4f3-fee3bf8115ea"],
Cell[721759, 17781, 520, 13, 34, "Output",ExpressionUUID->"16f93cc4-9a5c-48ad-9ebe-fac945bced91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[722316, 17799, 529, 12, 94, "Input",ExpressionUUID->"f113898c-d74e-47fd-8d75-6e4a20b3abdc"],
Cell[722848, 17813, 522, 12, 37, "Output",ExpressionUUID->"abd49f2f-da38-46da-a8c9-e375568fffbc"],
Cell[723373, 17827, 3270, 94, 97, "Output",ExpressionUUID->"6b43a24c-966b-4ff8-af5a-4e8e2b1da5bf"],
Cell[726646, 17923, 319, 6, 34, "Output",ExpressionUUID->"4b2df996-9d85-4151-a8d4-f3915b062092"]
}, Open  ]],
Cell[726980, 17932, 190, 3, 35, "Text",ExpressionUUID->"84736232-1296-47a5-947e-35f024432e96"],
Cell[CellGroupData[{
Cell[727195, 17939, 802, 25, 73, "Input",ExpressionUUID->"d94fcb46-fce2-4cae-964b-c1d85d6d1bcf"],
Cell[728000, 17966, 2105, 59, 112, "Output",ExpressionUUID->"3b7871a4-0e2d-4028-b626-ef7b1226ddbf"],
Cell[730108, 18027, 1055, 28, 55, "Output",ExpressionUUID->"8cf285e0-4988-46f3-860a-b84acecdf3a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[731200, 18060, 239, 4, 30, "Input",ExpressionUUID->"7bb14a4f-b79c-47d4-a56c-40fc421779b5"],
Cell[731442, 18066, 579, 14, 55, "Output",ExpressionUUID->"e3d78d7e-12b7-4139-bcb0-384f1ca7ae74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[732058, 18085, 584, 14, 73, "Input",ExpressionUUID->"167989f5-e126-4eef-95e9-208975cc5d9d"],
Cell[732645, 18101, 511, 11, 34, "Output",ExpressionUUID->"34823b4f-fc33-43ec-af2e-6c10522fa658"],
Cell[733159, 18114, 513, 11, 34, "Output",ExpressionUUID->"1f930ba1-f6d5-4cf5-a234-b053d8d8a8e5"],
Cell[733675, 18127, 228, 3, 34, "Output",ExpressionUUID->"6fee449c-4aec-4da5-98f4-11cedbc8fb12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[733940, 18135, 245, 6, 45, "Subsubsection",ExpressionUUID->"202a9087-1ea5-4bd3-bcd7-9e7777d5e040"],
Cell[CellGroupData[{
Cell[734210, 18145, 233, 3, 52, "Input",ExpressionUUID->"d3f5a46a-d04a-40d3-ad33-60cfa3cce130"],
Cell[734446, 18150, 731, 22, 62, "Output",ExpressionUUID->"b7a25679-d01c-4d84-9144-2ae3ed1a78b8"],
Cell[735180, 18174, 651, 19, 53, "Output",ExpressionUUID->"75754be4-1673-4aa3-b68e-c4affa5606da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[735868, 18198, 1016, 23, 73, "Input",ExpressionUUID->"2f48779c-16e7-4cc7-bfcf-74d044d35fd6"],
Cell[736887, 18223, 1138, 30, 57, "Output",ExpressionUUID->"b1b90d52-f526-4d18-be08-36450763ed17"],
Cell[738028, 18255, 1135, 30, 57, "Output",ExpressionUUID->"a6a9bc79-93b9-4121-9ac7-31c8e69743db"],
Cell[739166, 18287, 445, 7, 34, "Output",ExpressionUUID->"a6104420-5ef5-4db3-a308-7def757ebd24"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[739660, 18300, 231, 5, 45, "Subsubsection",ExpressionUUID->"05a25490-d681-464f-86a4-f977ce369013"],
Cell[CellGroupData[{
Cell[739916, 18309, 635, 16, 52, "Input",ExpressionUUID->"09581b3c-cc65-4cba-a525-3d175b3a426d"],
Cell[740554, 18327, 1664, 41, 76, "Output",ExpressionUUID->"d7160f6f-927d-4638-b797-2777a843e78b"]
}, Open  ]],
Cell[742233, 18371, 192, 3, 35, "Text",ExpressionUUID->"cbe87122-1907-4544-8fc7-8ddd3c64e889"],
Cell[CellGroupData[{
Cell[742450, 18378, 271, 4, 52, "Input",ExpressionUUID->"67c81802-d506-4a8a-a574-2ac35c3efe42"],
Cell[742724, 18384, 1631, 41, 76, "Output",ExpressionUUID->"0a7cf43f-3974-43cc-8717-d7f2a3fe3ad1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[744404, 18431, 185, 3, 45, "Subsubsection",ExpressionUUID->"2e345a29-8aaf-4631-abcb-9a474ad2e12d"],
Cell[CellGroupData[{
Cell[744614, 18438, 281, 4, 52, "Input",ExpressionUUID->"ca705427-f40a-400d-9147-01cee24792fe"],
Cell[744898, 18444, 1525, 41, 76, "Output",ExpressionUUID->"72d7d42d-8113-44cb-b1a4-309abd94eec3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[746484, 18492, 171, 3, 54, "Subsection",ExpressionUUID->"6981741e-9a79-4204-befd-2fc6bf023c4d"],
Cell[CellGroupData[{
Cell[746680, 18499, 189, 3, 30, "Input",ExpressionUUID->"633adc7c-7bb2-4023-88f4-099a31b36e8a"],
Cell[746872, 18504, 2983, 90, 156, "Output",ExpressionUUID->"1e2bbce7-faae-4a29-84da-df77f30fc45e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[749916, 18601, 181, 3, 67, "Section",ExpressionUUID->"69b54505-f0d0-4f8b-8e45-57432da39688"],
Cell[CellGroupData[{
Cell[750122, 18608, 242, 4, 30, "Input",ExpressionUUID->"1ad137d5-4d01-42c4-b4ae-5ada60ef24eb"],
Cell[750367, 18614, 20894, 477, 105, "Output",ExpressionUUID->"9848f3e6-9fa0-4403-bdc4-6caccf93aa1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[771298, 19096, 255, 5, 30, "Input",ExpressionUUID->"b80f1510-9619-416e-82d5-a1ad455c6b22"],
Cell[771556, 19103, 1165, 32, 50, "Output",ExpressionUUID->"77efcedb-7866-4f04-ae11-e3819947f2b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[772758, 19140, 279, 6, 30, "Input",ExpressionUUID->"70b144c6-29a4-4af2-bb4d-ce7e341d0a8b"],
Cell[773040, 19148, 4338, 95, 150, "Output",ExpressionUUID->"62a7ea88-de09-46e7-aa78-2687c202ccce"]
}, Open  ]],
Cell[777393, 19246, 334, 10, 127, "Text",ExpressionUUID->"91431343-6ccd-4769-89f9-7cc71e065d4a"]
}, Open  ]]
}
]
*)


